Differential invariants of curves in G(2) flag varieties

We compute the algebra of differential invariants of unparametrized curves in the homogeneous G(2) flag varieties, namely in G(2)/P. This gives a solution to the equivalence problem for such curves. We consider the cases of integral and generic curves and relate the equivalence problems for all three choices of the parabolic subgroup P.

==> anc/G2modP1_maple_file.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L13184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group labelreference="L13434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(DifferentialGeometry): with(Tensor): with(JetCalculus): with(GroupActions): with(Tools): with(LinearAlgebra): with(LieAlgebras): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): Preferences(&quot;TensorDisplay&quot;, 1):</Text-field>
</Input>
</Group>
<Group labelreference="L13138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">G2/P1</Text-field></Title>
<Group labelreference="L13175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Group orbits</Text-field></Title>
<Group labelreference="L13182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the Lie algebra m = g/p</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LieAlgebraData([[e1,e2]=e3, [e1,e3]=e4, [e2,e3]=e5], [e1,e2,e3,e4,e5], alg); DGsetup(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UyRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRjU2JVEjZTNGJ0Y4RjtGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPkZob0ZmbkZpbkZCRkJGW29GXm9GYW8tRjU2JVEjZTRGJ0Y4RjtGQkY+LUYsNiYtRiM2Ji1GLDYoRllGPkZob0ZmbkZpbkZCRkJGW29GXm9GYW8tRjU2JVEjZTVGJ0Y4RjtGQkZmbkZpbkZCRkJGW29GXm8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDg0NjI5MDAwMTI4R0YoSSNlMkc2Iy9GMkkyX24xNDA0ODQ2MjkwMDAxOTJHRihJI2UzRzYjL0YySTJfbjE0MDQ4NDYyOTAwMDIyNEdGKC83JEYvRjhJI2U0RzYjL0YySTJfbjE0MDQ4NDYyOTAwMDI1NkdGKC83JEY0RjhJI2U1RzYjL0YySTJfbjE0MDQ4NDYyOTAwMDI4OEdGKDcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJGFsZ0dGKDckIiImPUYoSSZmYWxzZUdGJkVcW2whNyU3JDclIiIiIiIjIiIkRlg3JDclRlhGWiIiJUZYNyQ3JUZZRlpGUUZY</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13831" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">m is nilpotent, so we only need finitely many terms of the Baker-Campbell-Hausdorff formula:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch0:= (x,y)-&gt; DGsimplify(evalDG(x + y + 1/2*LieBracket(x,y) + 1/12*foldr(LieBracket,y,x,x) + 1/12*foldr(LieBracket,x,y,y) - 1/24*foldr(LieBracket,y,y,x,x) -1/720*foldr(LieBracket,x,y,y,y,y) - 1/720*foldr(LieBracket,y,x,x,x,x) + 1/360*foldr(LieBracket,x,x,y,y,y) + 1/360*foldr(LieBracket,y,y,x,x,x) + 1/120*foldr(LieBracket,y,y,x,y,x) + 1/120*foldr(LieBracket,x,x,y,x,y))):</Text-field>
</Input>
</Group>
<Group labelreference="L13832" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Expression for BCH formula applied to x,y \342\210\210 exp(m). This intermediate step is done in order to avoid recomputing all brackets in bch0 every time.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch1:= GetComponents(bch0(evalDG(add(x[i]*e||i, i=1..5)), evalDG(add(y[i]*e||i, i=1..5))), [seq(e||i, i=1..5)]):</Text-field>
</Input>
</Group>
<Group labelreference="L13230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Baker-Campbell-Hausdorff formula</Text-field>
</Input>
</Group>
<Group labelreference="L13144" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch:= (v,w)-&gt; eval(bch1, {seq(x[i]=v[i], i=1..5), seq(y[i]=w[i], i=1..5)}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch(x,y)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycsJiZJInlHNiI2IyIiIkYoJkkieEdGJkYnRigsJiZGJTYjIiIjRigmRipGLUYoLCoqKCNGKEYuRihGKUYoRixGKEYoKihGMkYoRi9GKEYkRighIiImRiU2IyIiJEYoJkYqRjZGKCwyKiojRigiIzdGKEYpRihGJEYoRixGKEY0KihGO0YoRi9GKClGJEYuRihGKCooRjtGKClGKUYuRihGLEYoRigqKkY7RihGKUYoRi9GKEYkRihGNCooRjJGKEYpRihGNUYoRigqKEYyRihGOEYoRiRGKEY0JkYlNiMiIiVGKCZGKkZFRigsMiooRjtGKEYpRigpRixGLkYoRjQqKkY7RihGL0YoRiRGKEYsRihGKCoqRjtGKEYpRihGL0YoRixGKEYoKihGO0YoKUYvRi5GKEYkRihGNCooRjJGKEYvRihGNUYoRigqKEYyRihGOEYoRixGKEY0JkYlNiMiIiZGKCZGKkZSRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Unity in exp(m)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13162" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({op(bch([v1,v2,v3,v4,v5], [w1,w2,w3,w4,w5]) - [v1,v2,v3,v4,v5])}, {w1,w2,w3,w4,w5})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSN3MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSN3MkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjdzNGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3c0RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSN3NUYnRjRGN0Y6RlRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCcvSSN3MUc2IiIiIS9JI3cyR0YlRiYvSSN3M0dGJUYmL0kjdzRHRiVGJi9JI3c1R0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">unity:= [0,0,0,0,0]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmdW5pdHlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlRGWEZURlhGVEZYRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZ1bml0eUdGKDcnIiIhRi9GL0YvRi83I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch(v, unity)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVGMS1GPDYkUSIyRidGP0ZBRkQtRi82JUYxLUY8NiRRIjNGJ0Y/RkFGRC1GLzYlRjEtRjw2JFEiNEYnRj9GQUZELUYvNiVGMS1GPDYkUSI1RidGP0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZKRj9GPy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NycmSSJ2RzYiNiMiIiImRiQ2IyIiIyZGJDYjIiIkJkYkNiMiIiUmRiQ2IyIiJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Inverse in exp(m)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({op(bch([v1,v2,v3,v4,v5], map(i-&gt;i(v1,v2,v3,v4,v5), [w1,w2,w3,w4,w5])))}, {op(map(i-&gt;i(v1,v2,v3,v4,v5), [w1,w2,w3,w4,w5]))})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtRiw2Ji1JI21pR0YkNiVRI3cxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlMtRiM2JC1GLDYuLUYzNiVRI3YxRidGNkY5LUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk9GUS9GVVEsMC4zMzMzMzMzZW1GJy1GMzYlUSN2MkYnRjZGOUZnbi1GMzYlUSN2M0YnRjZGOUZnbi1GMzYlUSN2NEYnRjZGOUZnbi1GMzYlUSN2NUYnRjZGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARkBGQC1GPTYtUSkmZXF1YWxzO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yNzc3Nzc4ZW1GJy9GVUZicC1GLDYlLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZqcEZaRkBGQEZnbi1GLDYmLUYsNiYtRjM2JVEjdzJGJ0Y2RjlGPEZWRkBGXnAtRiw2JUZmcEZdb0ZARkBGZ24tRiw2Ji1GLDYmLUYzNiVRI3czRidGNkY5RjxGVkZARl5wLUYsNiVGZnBGYG9GQEZARmduLUYsNiYtRiw2Ji1GMzYlUSN3NEYnRjZGOUY8RlZGQEZecC1GLDYlRmZwRmNvRkBGQEZnbi1GLDYmLUYsNiYtRjM2JVEjdzVGJ0Y2RjlGPEZWRkBGXnAtRiw2JUZmcEZmb0ZARkBGaW9GXHBGQEZALyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCcvLUkjdzFHNiI2J0kjdjFHRiZJI3YyR0YmSSN2M0dGJkkjdjRHRiZJI3Y1R0YmLCRGKCEiIi8tSSN3MkdGJkYnLCRGKUYuLy1JI3czR0YmRicsJEYqRi4vLUkjdzRHRiZGJywkRitGLi8tSSN3NUdGJkYnLCRGLEYu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inv:= v-&gt; [-v[1], -v[2], -v[3], -v[4], -v[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkaW52RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJ2RidGL0YyLUY2Ni1RJiZtYXA7RidGOUY7Rj4vRkFGMUZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltvLUklbXN1YkdGJDYlRk8tSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYlRmduLUZebzYlRk8tRmFvNiRRIjJGJ0Y5RmRvRjlGZ28tRiM2JUZnbi1GXm82JUZPLUZhbzYkUSIzRidGOUZkb0Y5RmdvLUYjNiVGZ24tRl5vNiVGTy1GYW82JFEiNEYnRjlGZG9GOUZnby1GIzYlRmduLUZebzYlRk8tRmFvNiRRIjVGJ0Y5RmRvRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRpbnZHRihmKjYjSSJ2R0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRig3JywkJkYwNiMiIiIhIiIsJCZGMDYjIiIjRjksJCZGMDYjIiIkRjksJCZGMDYjIiIlRjksJCZGMDYjIiImRjlGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13160" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inv(g)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImdGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictSSNtbkdGJDYkUSIxRidGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjQtRjE2LVEiLEYnRjRGNy9GO0ZURjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSlEsMC4zMzMzMzMzZW1GJy1GLDYlRjAtRkw2JUZOLUZYNiRRIjJGJ0Y0RmVuRjRGaG4tRiw2JUYwLUZMNiVGTi1GWDYkUSIzRidGNEZlbkY0RmhuLUYsNiVGMC1GTDYlRk4tRlg2JFEiNEYnRjRGZW5GNEZobi1GLDYlRjAtRkw2JUZOLUZYNiRRIjVGJ0Y0RmVuRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NycsJCZJImdHNiI2IyIiIiEiIiwkJkYlNiMiIiNGKSwkJkYlNiMiIiRGKSwkJkYlNiMiIiVGKSwkJkYlNiMiIiZGKQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13165" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bch(v, inv(v))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Associativity in exp(m)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(bch(bch(v,w),u) - bch(v, bch(w,u)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">GL2 action on exp(m)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A:= v -&gt; [a*v[1] + b*v[2], c*v[1] + d*v[2], (a*d - b*c)*v[3], (a*d - b*c)*(a*v[4] + b*v[5]), (a*d - b*c)*(c*v[4] + d*v[5])]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEidkYnRi9GMi1GNjYtUSYmbWFwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYmLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUklbXN1YkdGJDYlRk8tSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBwLUYjNiYtRiw2JVEiYkYnRi9GMkZcby1GY282JUZPLUZmbzYkUSIyRidGOUZpb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZfby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYjNiYtRiw2JVEiY0YnRi9GMkZcb0Zib0Y5RlxwLUYjNiYtRiw2JVEiZEYnRi9GMkZcb0ZncEY5RjlGXHEtRiM2Ji1GVzYkLUYjNiYtRiM2JkZpbkZcb0ZbckY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGX3BGYXAtRiM2JkZkcEZcb0ZmcUY5RjlGOUZcby1GY282JUZPLUZmbzYkUSIzRidGOUZpb0Y5RlxxLUYjNiZGYHJGXG8tRlc2JC1GIzYmLUYjNiZGaW5GXG8tRmNvNiVGTy1GZm82JFEiNEYnRjlGaW9GOUZccC1GIzYmRmRwRlxvLUZjbzYlRk8tRmZvNiRRIjVGJ0Y5RmlvRjlGOUY5RjlGXHEtRiM2JkZgckZcby1GVzYkLUYjNiYtRiM2JkZmcUZcb0Zoc0Y5RlxwLUYjNiZGW3JGXG9GX3RGOUY5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJBR0YoZio2I0kidkdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoNycsJiomSSJhR0YoIiIiJkYwNiNGOEY4RjgqJkkiYkdGKEY4JkYwNiMiIiNGOEY4LCYqJkkiY0dGKEY4RjlGOEY4KiZJImRHRihGOEY9RjhGOComLCYqJkY3RjhGREY4RjgqJkY8RjhGQkY4ISIiRjgmRjA2IyIiJEY4KiZGRkY4LCYqJkY3RjgmRjA2IyIiJUY4RjgqJkY8RjgmRjA2IyIiJkY4RjhGOComRkZGOCwmKiZGQkY4RlBGOEY4KiZGREY4RlRGOEY4RjhGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13833" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">General quadratic homogeneous polynomial of weight 4 on the coefficients of x1\302\267e1 + x2\302\267e2 + x3\302\267e3 + x4\302\267e4 + x5\302\267e5 \342\210\210 m.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q1:= (x1, x2, x3, x4, x5) -&gt; c1*x1*x4 + c2*x1*x5 + c3*x2*x4 + c4*x2*x5 + c5*x3^2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVEjeDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN4MkYnRi9GMkZXLUYsNiVRI3gzRidGL0YyRlctRiw2JVEjeDRGJ0YvRjJGVy1GLDYlUSN4NUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjktRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiwtRiM2KC1GLDYlUSNjMUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuRlRGZXBGX29GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiM2KC1GLDYlUSNjMkYnRi9GMkZlcEZURmVwRmJvRjlGaXAtRiM2KC1GLDYlUSNjM0YnRi9GMkZlcEZpbkZlcEZfb0Y5RmlwLUYjNigtRiw2JVEjYzRGJ0YvRjJGZXBGaW5GZXBGYm9GOUZpcC1GIzYmLUYsNiVRI2M1RidGL0YyRmVwLUklbXN1cEdGJDYlRlxvLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNRMUdGKGYqNidJI3gxR0YoSSN4MkdGKEkjeDNHRihJI3g0R0YoSSN4NUdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoLCwqKEkjYzFHRigiIiJGMEY7RjNGO0Y7KihJI2MyR0YoRjtGMEY7RjRGO0Y7KihJI2MzR0YoRjtGMUY7RjNGO0Y7KihJI2M0R0YoRjtGMUY7RjRGO0Y7KiZJI2M1R0YoRjspRjIiIiNGO0Y7RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13834" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The corresponding bilinear form obtained by polarization of Q1. We want this to become Nurowski conformal structure after finding the coefficients c1, c2, c3, c4, c5 </Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">conf_str1:= (x, y) -&gt; 1/2*(Q1(seq(x[i] + y[i], i=1..5)) - Q1(seq(x[i], i=1..5)) - Q1(seq(y[i], i=1..5))):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(conf_str1(x,y))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21pR0YkNiVRI2MxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y/USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZYLUklbXN1YkdGJDYlLUY4NiVRInlGJ0Y7Rj4tSSNtbkdGJDYkUSI0RidGRS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkUtRkI2LVEnJnBsdXM7RidGRUZHRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmZvLUYjNiYtRjg2JVEjYzJGJ0Y7Rj5GQS1GZm42JUZobi1GXG82JFEiNUYnRkVGX29GRUZFRkVGQS1GZm42JS1GODYlUSJ4RidGO0Y+LUZcbzYkUSIxRidGRUZfb0ZFLUZcbzYkUSIyRidGRS8lLmxpbmV0aGlja25lc3NHRmlwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFxLyUpYmV2ZWxsZWRHRklGYm8tRiw2KC1GIzYmLUYxNiQtRiM2Ji1GIzYmLUY4NiVRI2MzRidGO0Y+RkFGZW5GRUZiby1GIzYmLUY4NiVRI2M0RidGO0Y+RkFGXXBGRUZFRkVGQS1GZm42JUZkcEZqcEZfb0ZFRmpwRl1xRl9xRmJxRmRxRmJvLUYsNigtRiM2Ji1GMTYkLUYjNiYtRiM2JkY3RkEtRmZuNiVGaG5GZ3BGX29GRUZiby1GIzYmRmByRkEtRmZuNiVGaG5GanBGX29GRUZFRkVGQS1GZm42JUZkcEZbb0Zfb0ZFRmpwRl1xRl9xRmJxRmRxRmJvLUYsNigtRiM2Ji1GMTYkLUYjNiYtRiM2JkZqb0ZBRmRzRkVGYm8tRiM2JkZlckZBRmhzRkVGRUZFRkEtRmZuNiVGZHBGX3BGX29GRUZqcEZdcUZfcUZicUZkcUZiby1GIzYoLUY4NiVRI2M1RidGO0Y+RkEtRmZuNiVGZHAtRlxvNiRRIjNGJ0ZFRl9vRkEtRmZuNiVGaG5GYXVGX29GRUZF">LCwqKCMiIiIiIiNGJSwmKiZJI2MxRzYiRiUmSSJ5R0YqNiMiIiVGJUYlKiZJI2MyR0YqRiUmRiw2IyIiJkYlRiVGJSZJInhHRio2I0YlRiVGJSooRiRGJSwmKiZJI2MzR0YqRiVGK0YlRiUqJkkjYzRHRipGJUYxRiVGJUYlJkY1NiNGJkYlRiUqKEYkRiUsJiomRilGJSZGLEY2RiVGJSomRjpGJSZGLEY+RiVGJUYlJkY1Ri1GJUYlKihGJEYlLCYqJkYwRiVGQkYlRiUqJkY8RiVGREYlRiVGJSZGNUYyRiVGJSooSSNjNUdGKkYlJkY1NiMiIiRGJSZGLEZORiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13835" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Impose conformal invariance of conf_str1 under the action of GL2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_conf_inv:= solve({coeffs(expand((a*d-b*c)^2*conf_str1(x,y) - conf_str1(A(x), A(y))), {seq(x[i], i=1..5), seq(y[i], i=1..5),a,b,c,d})}, {c1, c2, c3, c4, c5})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtc29sX2NvbmZfaW52RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiYtRiw2JVEjYzFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEjYzJGJ0YvRjJGWS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSNjM0YnRi9GMkY5RjlGam4tRiM2JkZfcEZZRl9wRjlGam4tRiM2Ji1GLDYlUSNjNEYnRi9GMkZZRmZuRjlGam4tRiM2Ji1GLDYlUSNjNUYnRi9GMkZZRltxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1zb2xfY29uZl9pbnZHRig8Jy9JI2MxR0YoIiIhL0kjYzJHRigsJEkjYzNHRighIiIvRjVGNS9JI2M0R0YoRjEvSSNjNUdGKEY7NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13840" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Use the found coefficients and choose a representative in the conformal class (by choosing the scale -1/c3, and redefining c5) to define conf_str2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q2:= (x1,x2,x3,x4,x5) -&gt; eval(eval(Q1(x1,x2,x3,x4,x5), sol_conf_inv), {c3=-1}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">conf_str2:= (x, y) -&gt; 1/2*(Q2(x[1] + y[1], x[2] + y[2], x[3] + y[3], x[4] + y[4], x[5] + y[5]) - Q2(x[1], x[2], x[3], x[4], x[5]) - Q2(y[1], y[2], y[3], y[4], y[5])):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(conf_str2(x,y))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GO1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUYxNiUtRjQ2JVEieUYnRjdGOi1GPjYkUSI1RidGQUZDRkEtRj42JFEiMkYnRkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkwtRkc2LVEnJnBsdXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZgcC1GLDYoLUYjNiYtRjE2JUYzRl1vRkNGRi1GMTYlRmpuRj1GQ0ZBRmBvRmNvRmVvRmhvRmpvLUZHNi1RKCZtaW51cztGJ0ZBRkpGTUZPRlFGU0ZVRldGX3BGYXAtRiw2KC1GIzYmLUYxNiVGM0Zgb0ZDRkYtRjE2JUZqbi1GPjYkUSI0RidGQUZDRkFGYG9GY29GZW9GaG9Gam9GanAtRiw2KC1GIzYmLUYxNiVGM0ZlcUZDRkYtRjE2JUZqbkZgb0ZDRkFGYG9GY29GZW9GaG9Gam9GXHAtRiM2KC1GNDYlUSNjNUYnRjdGOkZGLUYxNiVGMy1GPjYkUSIzRidGQUZDRkYtRjE2JUZqbkZnckZDRkFGQQ==">LCwqKCMiIiIiIiNGJSZJInhHNiI2I0YlRiUmSSJ5R0YpNiMiIiZGJUYlKihGJEYlJkYoRi1GJSZGLEYqRiVGJSooRiRGJSZGKDYjRiZGJSZGLDYjIiIlRiUhIiIqKEYkRiUmRihGNkYlJkYsRjRGJUY4KihJI2M1R0YpRiUmRig2IyIiJEYlJkYsRj9GJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Impose invariance of conformal structure conf_str2 under conjugation with respect to g \342\210\210 exp(m)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(conf_str2(x,y) - conf_str2(bch(bch(g, x), inv(g)), bch(bch(g, y), inv(g))))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmBvLUkobXN1YnN1cEdGJDYnLUZTNiVRImdGJ0ZWRlktRmZuNiRRIjFGJ0YvRmVuLyUxc3VwZXJzY3JpcHRzaGlmdEdGW29GaW5GXG8tRlA2JS1GUzYlUSJ4RidGVkZZRmVuRmluRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZJNiQtRiM2KC1GIzYmLUZJNiQtRiM2J0YrLUYjNiYtRlA2JUZfcEZob0ZpbkZcb0ZPRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZdcEZcby1GUDYlRlJGaG9GaW5GL0YvRi9GXG8tRlA2JUZlb0ZlbkZpbkYvRmJwLUYjNiZGXXBGXG8tRlA2JUZSLUZmbjYkUSIzRidGL0ZpbkYvRmJwLUYjNiYtRlA2JUZfcEZickZpbkZcb0ZPRi9GL0YvRlxvLUZQNiVGZW9GaG9GaW5GL0ZicC1GIzYmRlxyRlxvLUZJNiQtRiM2KC1GIzYoRlxyRlxvRmNxRlxvRmpxRi9GZXEtRiM2JkZjcUZcb0ZgckYvRmVxLUYjNiZGZ3JGXG9GanFGL0YvRi9GL0YvRi9GXG8tRkk2JC1GIzYmLUZTNiVRI2M1RidGVkZZRmVxLUkmbWZyYWNHRiQ2KEZob0Zlbi8lLmxpbmV0aGlja25lc3NHRmpvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmV0LyUpYmV2ZWxsZWRHRjRGL0YvRi9GLw==">LCQqJiwoKigmSSJ5RzYiNiMiIiMiIiIpJkkiZ0dGKDYjRitGKkYrJkkieEdGKEYpRitGKyomLCgqJiwmKiYmRjFGL0YrRiZGKyEiIiomRjBGKyZGJ0YvRitGOEYrJkYuRilGK0YrKiZGMEYrJkYnNiMiIiRGK0YrKiYmRjFGPkYrRiZGK0YrRitGLUYrRisqJkY7RissKCooRjtGK0Y3RitGOkYrRisqJkY3RitGPUYrRjgqJkZBRitGOkYrRjhGK0YrRissJkkjYzVHRihGKyNGK0YqRjhGK0Y4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The above computation fixes the coefficient c5</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_conj:= solve({coeffs(expand(simplify(conf_str2(x,y) - conf_str2(bch(bch(g, x), inv(g)), bch(bch(g, y), inv(g))))), {seq(x[i], i=1..5), seq(y[i], i=1..5), seq(g[i], i=1..5)})})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc29sX2NvbmpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEjYzVGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZobjYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmpuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJvLyUpYmV2ZWxsZWRHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlzb2xfY29uakdGKDwjL0kjYzVHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13848" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The conformal structure conf_str is fixed.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q:= (x1, x2, x3, x4, x5) -&gt; eval(Q2(x1,x2,x3,x4,x5), sol_conj):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">conf_str:= (x, y) -&gt; simplify(1/2*(Q(seq(x[i] + y[i], i=1..5)) - Q(seq(x[i], i=1..5)) - Q(seq(y[i], i=1..5)))):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">conf_str(x,y)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GO1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUYxNiUtRjQ2JVEieUYnRjdGOi1GPjYkUSI1RidGQUZDRkEtRj42JFEiMkYnRkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkwtRkc2LVEnJnBsdXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZgcC1GLDYoLUYjNiYtRjE2JUYzRl1vRkNGRi1GMTYlRmpuRj1GQ0ZBRmBvRmNvRmVvRmhvRmpvLUZHNi1RKCZtaW51cztGJ0ZBRkpGTUZPRlFGU0ZVRldGX3BGYXAtRiw2KC1GIzYmLUYxNiVGM0Zgb0ZDRkYtRjE2JUZqbi1GPjYkUSI0RidGQUZDRkFGYG9GY29GZW9GaG9Gam9GanAtRiw2KC1GIzYmLUYxNiVGM0ZlcUZDRkYtRjE2JUZqbkZgb0ZDRkFGYG9GY29GZW9GaG9Gam9GXHAtRiw2KC1GIzYmLUYxNiVGMy1GPjYkUSIzRidGQUZDRkYtRjE2JUZqbkZmckZDRkFGYG9GY29GZW9GaG9Gam9GQQ==">LCwqKCMiIiIiIiNGJSZJInhHNiI2I0YlRiUmSSJ5R0YpNiMiIiZGJUYlKihGJEYlJkYoRi1GJSZGLEYqRiVGJSooRiRGJSZGKDYjRiZGJSZGLDYjIiIlRiUhIiIqKEYkRiUmRihGNkYlJkYsRjRGJUY4KihGJEYlJkYoNiMiIiRGJSZGLEY+RiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13851" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Action of p+ on m given by 3 parameters s1, s2, s3.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13857" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1:= x -&gt; [x[1], x[2] + k2*s1*x[3] + 1/2*s1^2*k1*k2*x[4], x[3] + s1*k1*x[4], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tSSVtc3ViR0YkNiVGTy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZmbjYlRk8tRmluNiRRIjJGJ0Y5RlxvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYoLUYsNiVRI2syRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVEjczFGJ0YvRjJGaXAtRmZuNiVGTy1GaW42JFEiM0YnRjlGXG9GOUZecC1GIzYmLUkmbWZyYWNHRiQ2KEZobkZbcC8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRj1GaXAtRiM2Ki1JJW1zdXBHRiQ2JUZdcUZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vRmlwLUYsNiVRI2sxRidGL0YyRmlwRmZwRmlwLUZmbjYlRk8tRmluNiRRIjRGJ0Y5RlxvRjlGOUY5Rl9vLUYjNiYtRiM2KEZdcUZpcEZqckZpcEZdc0Y5Rl5wRmBxRjlGX29GXXNGX28tRmZuNiVGTy1GaW42JFEiNUYnRjlGXG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMUdGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnJkYwNiMiIiIsKCZGMDYjIiIjRjcqKEkjazJHRihGN0kjczFHRihGNyZGMDYjIiIkRjdGNyosI0Y3RjtGNylGPkY7RjdJI2sxR0YoRjdGPUY3JkYwNiMiIiVGN0Y3LCYqKEZFRjdGPkY3RkZGN0Y3Rj9GN0ZGJkYwNiMiIiZGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13853" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S2:= x -&gt; [x[1] + k4*s2*x[3] + 1/2*s2^2*k3*k4*x[5], x[2], x[3] + k3*s2*x[5], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2KC1JJW1zdWJHRiQ2JUZPLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW8tRiM2KC1GLDYlUSNrNEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBwLUYsNiVRI3MyRidGL0YyRlxwLUZobjYlRk8tRltvNiRRIjNGJ0Y5Rl5vRjlGYW8tRiM2Ji1JJm1mcmFjR0YkNihGam4tRltvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGPUZccC1GIzYqLUklbXN1cEdGJDYlRmJwRl9xLyUxc3VwZXJzY3JpcHRzaGlmdEdGYG9GXHAtRiw2JVEjazNGJ0YvRjJGXHBGaW9GXHAtRmhuNiVGTy1GW282JFEiNUYnRjlGXm9GOUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZfcC9GTlEsMC4zMzMzMzMzZW1GJy1GaG42JUZPRl9xRl5vRmpyLUYjNiYtRiM2KEZickZccEZicEZccEZlckY5RmFvRmVwRjlGanItRmhuNiVGTy1GW282JFEiNEYnRjlGXm9GanJGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMkdGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnLCgmRjA2IyIiIkY4KihJI2s0R0YoRjhJI3MyR0YoRjgmRjA2IyIiJEY4RjgqLCNGOCIiI0Y4KUY7RkFGOEkjazNHRihGOEY6RjgmRjA2IyIiJkY4RjgmRjA2I0ZBLCYqKEZDRjhGO0Y4RkRGOEY4RjxGOCZGMDYjIiIlRkRGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13854" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S3:= x -&gt; [x[1] + k5*s3*x[4], x[2] + k6*s3*x[5], x[3], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2Ji1GIzYoLUYsNiVRI2s1RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiw2JVEjczNGJ0YvRjJGXG8tSSVtc3ViR0YkNiVGTy1JI21uR0YkNiRRIjRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY3AtRmZvNiVGTy1GaW82JFEiMUYnRjlGXHBGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl9vL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2KC1GLDYlUSNrNkYnRi9GMkZcb0Zib0Zcby1GZm82JUZPLUZpbzYkUSI1RidGOUZccEY5Rl9wLUZmbzYlRk8tRmlvNiRRIjJGJ0Y5RlxwRjlGanAtRmZvNiVGTy1GaW82JFEiM0YnRjlGXHBGanBGZW9GanBGZ3EvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTM0dGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnLCYqKEkjazVHRigiIiJJI3MzR0YoRjgmRjA2IyIiJUY4RjgmRjA2I0Y4RjgsJiooSSNrNkdGKEY4RjlGOCZGMDYjIiImRjhGOCZGMDYjIiIjRjgmRjA2IyIiJEY6RkJGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Impose conformal invariance of conf_str under the action of p+, and find the coefficients k1, k2, k3, k4, k5, k6</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13855" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({coeffs(expand(conf_str(x,y) - conf_str(S1(x), S1(y))), {seq(x[i], i=1..5), seq(y[i], i=1..5),a,b,c,d})}, {k1, k2})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNrMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRjE2JVEjazJGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiZGVEY6RlRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvSSNrMUc2IkkjazJHRiUvRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13856" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({coeffs(expand(conf_str(x,y) - conf_str(S2(x), S2(y))), {seq(x[i], i=1..5), seq(y[i], i=1..5),a,b,c,d})}, {k3,k4})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNrM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGWi1GMTYlUSNrNEYnRjRGN0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmRmZuRjpGZm5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvSSNrM0c2IiwkSSNrNEdGJSEiIi9GJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13858" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({coeffs(expand(conf_str(x,y) - conf_str(S3(x), S3(y))), {seq(x[i], i=1..5), seq(y[i], i=1..5),a,b,c,d})}, {k5,k6})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNrNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRjE2JVEjazZGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiZGVEY6RlRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvSSNrNUc2IkkjazZHRiUvRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13273" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The coefficients k2, k4, k6 are free. Redefine the parameters</Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">s1\302\267k2 -&gt; s1,</Font></Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">s2\302\267k4 -&gt; s2,</Font></Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">s3\302\267k5 -&gt; s3.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S1:= x -&gt; [x[1], x[2] + s1*x[3] + 1/2*s1^2*x[4], x[3] + s1*x[4], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tSSVtc3ViR0YkNiVGTy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZmbjYlRk8tRmluNiRRIjJGJ0Y5RlxvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GIzYmLUYsNiVRI3MxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRmZuNiVGTy1GaW42JFEiM0YnRjlGXG9GOUZecC1GIzYmLUkmbWZyYWNHRiQ2KEZobkZbcC8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRj1GaXAtRiM2Ji1JJW1zdXBHRiQ2JUZmcEZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vRmlwLUZmbjYlRk8tRmluNiRRIjRGJ0Y5RlxvRjlGOUY5Rl9vLUYjNiYtRiM2JkZmcEZpcEZnckY5Rl5wRl1xRjlGX29GZ3JGX28tRmZuNiVGTy1GaW42JFEiNUYnRjlGXG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMUdGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnJkYwNiMiIiIsKCZGMDYjIiIjRjcqJkkjczFHRihGNyZGMDYjIiIkRjdGNyooI0Y3RjtGNylGPUY7RjcmRjA2IyIiJUY3RjcsJiomRj1GN0ZERjdGN0Y+RjdGRCZGMDYjIiImRihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S2:= x -&gt; [x[1] - s2*x[3] - 1/2*s2^2*x[5], x[2], x[3] + s2*x[5], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2KC1JJW1zdWJHRiQ2JUZPLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYjNiYtRiw2JVEjczJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcC1GaG42JUZPLUZbbzYkUSIzRidGOUZeb0Y5RmFvLUYjNiYtSSZtZnJhY0dGJDYoRmpuLUZbbzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRl1vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNxLyUpYmV2ZWxsZWRHRj1GXHAtRiM2Ji1JJW1zdXBHRiQ2JUZpb0ZccS8lMXN1cGVyc2NyaXB0c2hpZnRHRmBvRlxwLUZobjYlRk8tRltvNiRRIjVGJ0Y5Rl5vRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX3AvRk5RLDAuMzMzMzMzM2VtRictRmhuNiVGT0ZccUZeb0Zkci1GIzYmLUYjNiZGaW9GXHBGX3JGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZG9GZm9GYnBGOUZkci1GaG42JUZPLUZbbzYkUSI0RidGOUZeb0ZkckZfci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMkdGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnLCgmRjA2IyIiIkY4KiZJI3MyR0YoRjgmRjA2IyIiJEY4ISIiKigjRjgiIiNGOClGOkZBRjgmRjA2IyIiJkY4Rj4mRjA2I0ZBLCYqJkY6RjhGQ0Y4RjhGO0Y4JkYwNiMiIiVGQ0YoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13150" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S3:= x -&gt; [x[1] + s3*x[4], x[2] + s3*x[5], x[3], x[4], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInhGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2Ji1GIzYmLUYsNiVRI3MzRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tSSVtc3ViR0YkNiVGTy1JI21uR0YkNiRRIjRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHAtRmNvNiVGTy1GZm82JFEiMUYnRjlGaW9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl9vL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2JkZpbkZcby1GY282JUZPLUZmbzYkUSI1RidGOUZpb0Y5RlxwLUZjbzYlRk8tRmZvNiRRIjJGJ0Y5RmlvRjlGZ3AtRmNvNiVGTy1GZm82JFEiM0YnRjlGaW9GZ3BGYm9GZ3BGYXEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTM0dGKGYqNiNJInhHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKDcnLCYqJkkjczNHRigiIiImRjA2IyIiJUY4RjgmRjA2I0Y4RjgsJiomRjdGOCZGMDYjIiImRjhGOCZGMDYjIiIjRjgmRjA2IyIiJEY5RkBGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">P+ action on m</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P:= x-&gt; S3(S2(S1(x))):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13280" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(P(x))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiwtRiw2Ji1JI21pR0YkNiVRI3MzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUklbXN1YkdGJDYlLUYzNiVRInhGJ0Y2RjktSSNtbkdGJDYkUSI0RidGQC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmFvLUZXNiVGWS1GZ242JFEiMUYnRkBGam4tRj02LVEoJm1pbnVzO0YnRkBGQkZFRkdGSUZLRk1GT0Zgb0Ziby1GLDYoLUYzNiVRI3MxRidGNkY5RjwtRjM2JVEjczJGJ0Y2RjlGPEZWRkBGaG8tRiw2JkZgcEY8LUZXNiVGWS1GZ242JFEiM0YnRkBGam5GQEZoby1GLDYmLUkmbWZyYWNHRiQ2KEZlby1GZ242JFEiMkYnRkAvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0ZERjwtRiw2Ji1JJW1zdXBHRiQ2JUZgcEZfcS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRjwtRlc2JUZZLUZnbjYkUSI1RidGQEZqbkZARkBGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPRlEvRlVRLDAuMzMzMzMzM2VtRictRiw2Ki1GLDYmRjJGPEZickZARl1vLUZXNiVGWUZfcUZqbkZdby1GLDYmRl1wRjxGZXBGQEZdby1GLDYmRlxxRjwtRiw2Ji1GXnI2JUZdcEZfcUZgckY8RlZGQEZARkBGZ3ItRiw2KC1GLDYmRl1wRjxGVkZARl1vLUYsNiZGYHBGPEZickZARl1vRmVwRkBGZ3JGVkZnckZici8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARkAvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NycsLComSSNzM0c2IiIiIiZJInhHRiY2IyIiJUYnRicmRik2I0YnRicqKEkjczFHRiZGJ0kjczJHRiZGJ0YoRichIiIqJkYwRicmRik2IyIiJEYnRjEqKCNGJyIiI0YnKUYwRjhGJyZGKTYjIiImRidGMSwqKiZGJUYnRjpGJ0YnJkYpNiNGOEYnKiZGL0YnRjNGJ0YnKihGN0YnKUYvRjhGJ0YoRidGJywoKiZGL0YnRihGJ0YnKiZGMEYnRjpGJ0YnRjNGJ0YoRjo=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(P(x) - S3(x), [s1=0, s2=0]), eval(P(x) - S2(x), [s3=0, s1=0]), eval(P(x) - S1(x), [s2=0, s3=0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGMEY3RjBGN0YwRjdGMC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni1RKCZjb21tYTtGJ0Y0RjtGPkZBRkNGRUZHRklGS0ZORitGZm5GK0Y0">NiU3JyIiIUYkRiRGJEYkRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(conf_str(x,y) - conf_str(P(x), P(y)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Decomposition into orbits</Text-field></Title>
<Group labelreference="L13868" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">(v1,v2,v3,0,0) can be mapped to (0,0,1,0,0) if v3 \342\211\240 0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol1:= solve({op(A(P([v1,v2,v3,0,0])) - [0,0,1,0,0])}, {a, b, c, d, s1, s2, s3})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlZGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEiYkYnRi9GMkZZLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNihGVi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuL0ZORltvLUYsNiVRImRGJ0YvRjJGam8tRiw2JVEjdjNGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYmLUYsNiVRImNGJ0YvRjJGam9GYXBGOS8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRj1GOUZmbi1GIzYmRmBxRllGYHFGOUZmbi1GIzYmRl5wRllGXnBGOUZmbi1GIzYmLUYsNiVRI3MxRidGL0YyRlktRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXAtRmRvNigtRiw2JVEjdjJGJ0YvRjJGYXBGY3FGZXFGaHFGanFGOUY5RmZuLUYjNiYtRiw2JVEjczJGJ0YvRjJGWS1GZG82KC1GLDYlUSN2MUYnRi9GMkZhcEZjcUZlcUZocUZqcUY5RmZuLUYjNiYtRiw2JVEjczNGJ0YvRjJGWUZbdEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RictRjY2LVEoJmNvbW1hO0YnRjlGO0ZpbkZARkJGREZGRkhGam5GXG8tRlA2Ji1GIzYyLUYjNiZGVkZZLUZkbzYoRmpwLUYjNiZGXnBGam9GYXBGOUZjcUZlcUZocUZqcUY5RmZuLUYjNiZGYG9GWUZgb0Y5RmZuLUYjNiZGYHFGWS1GW3E2JFEiMEYnRjlGOUZmbkZeckZmbkZgckZmbkZfc0ZmbkZpc0ZedEZhdEY5RjlGY3RGZnRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wxR0YoNiQ8KS9JImFHRihGMS9JImJHRigqKCwmKihGMSIiIkkiZEdGKEY3SSN2M0dGKEY3RjdGNyEiIkY3SSJjR0YoRjpGOUY6L0Y7RjsvRjhGOC9JI3MxR0YoLCQqJkkjdjJHRihGN0Y5RjpGOi9JI3MyR0YoKiZJI3YxR0YoRjdGOUY6L0kjczNHRihGSDwpL0YxKiZGOEY6RjlGOi9GM0YzL0Y7IiIhRj1GPkZDRkc3JEYvRkk=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol1[1])), simplify(eval(a*d-b*c, sol1[2]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtaUdGJDYlUSN2M0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy8lLmxpbmV0aGlja25lc3NHRjEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YyLyUmZmVuY2VHRkcvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGK0Yy">NiQqJEkjdjNHNiIhIiJGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13133" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">(v1,v2,0,0,0) can be mapped to (1,0,0,0,0) if v1 \342\211\240 0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol2:= solve({op(A(P([v1,v2,0,0,0])) - [1,0,0,0,0])}, {a, b, c, d, s1, s2, s3})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxwLUYsNiVRI3YyRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbb0Zdby1JI21uR0YkNiRRIjFGJ0Y5RjktRiw2JVEjdjFGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0ZncC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRltwL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiZGZW9GWUZlb0Y5RmRxLUYjNiYtRiw2JVEiY0YnRi9GMkZZLUYjNiVGaG4tRl9vNigtRiM2Ji1GLDYlUSJkRidGL0YyRmhvRl5wRjlGaHBGW3FGXXFGYHFGYnFGOUY5RmRxLUYjNiZGZ3JGWUZnckY5RmRxLUYjNiYtRiw2JVEjczFGJ0YvRjJGWUZec0Y5RmRxLUYjNiYtRiw2JVEjczJGJ0YvRjJGWUZjc0Y5RmRxLUYjNiYtRiw2JVEjczNGJ0YvRjJGWUZoc0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wyR0YoPCkvSSJhR0YoLCQqJiwmKiZJImJHRigiIiJJI3YyR0YoRjZGNkY2ISIiRjZJI3YxR0YoRjhGOC9GNUY1L0kiY0dGKCwkKihJImRHRihGNkY3RjZGOUY4RjgvRj9GPy9JI3MxR0YoRkIvSSNzMkdGKEZEL0kjczNHRihGRjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol2))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21pR0YkNiVRImRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JVEjdjFGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj0vJSliZXZlbGxlZEdRJmZhbHNlRic=">KiZJImRHNiIiIiJJI3YxR0YkISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">(v1,v2,0,0,0) can be mapped to (1,0,0,0,0) if v2 \342\211\240 0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([v1,v2,0,0,0]), [a=0, b=1/v2, c=-v2, d=v1])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjVGT0Y1Rk9GNUZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyciIiIiIiFGJEYkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([v1,v2,0,0,0]), [a=1/v1, b=0, c=-v2/v1, d=1])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjVGT0Y1Rk9GNUZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyciIiIiIiFGJEYkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13866" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Therefore, v in Delta\134{0} can be mapped to (1,0,0,0,0)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13867" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">(v1,v2,v3,v4,v5) can be mapped to (w1,w2,w3,0,1) if (v4,v5<Font encoding="UTF-8">) \342\211\240 (0,0)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol3:= solve({op(A([v1,v2,v3,v4,v5]) - [w1,w2,w3,0,1])}, {a,b,c,d,w1,w2,w3})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GLDYlUSN2NUYnRi9GMi1JJW1zdXBHRiQ2JS1GUDYkLUYjNiYtRiM2Ji1GLDYlUSJjRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRiw2JVEjdjRGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmluRjlGOUY5LUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZbcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRImJGJ0YvRjJGWS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GZ242KEZecEZcb0ZjcUZmcUZpcUZbckY5RjlGXXItRiM2JkZlb0ZZRmVvRjlGXXItRiM2JkZpcEZZRmlwRjlGXXItRiM2Ji1GLDYlUSN3MUYnRi9GMkZZLUZnbjYoLUYjNiYtRiM2JkZpbkZoby1GLDYlUSN2MUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2JkZecEZoby1GLDYlUSN2MkYnRi9GMkY5RjlGXG9GY3FGZnFGaXFGW3JGOUZdci1GIzYmLUYsNiVRI3cyRidGL0YyRlktRiM2Ji1GIzYmRmVvRmhvRl50RjlGYXAtRiM2JkZpcEZob0ZmdEY5RjlGOUZdci1GIzYmLUYsNiVRI3czRidGL0YyRlktRmduNigtRiw2JVEjdjNGJ0YvRjJGYW9GY3FGZnFGaXFGW3JGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wzR0YoPCkvSSJhR0YoKiYpLCYqJkkiY0dGKCIiIkkjdjRHRihGNkY2KiZJImRHRihGNkkjdjVHRihGNkY2IiIjISIiRjpGNi9JImJHRigsJComRjdGNkYyRjxGPC9GNUY1L0Y5RjkvSSN3MUdGKComLCYqJkkjdjFHRihGNkY6RjZGNiomSSN2MkdGKEY2RjdGNkY8RjZGMkY8L0kjdzJHRigsJiomRjVGNkZIRjZGNiomRjlGNkZKRjZGNi9JI3czR0YoKiZJI3YzR0YoRjZGM0Y8NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol3))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSVtcm93R0YkNiYtRjM2Ji1JI21pR0YkNiVRImNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLUY4NiVRI3Y0RidGO0Y+Ri8tRkE2LVEnJnBsdXM7RidGL0ZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmluLUYzNiYtRjg2JVEiZEYnRjtGPkZALUY4NiVRI3Y1RidGO0Y+Ri9GLy8lLmxpbmV0aGlja25lc3NHRi4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRg==">KiQsJiomSSJjRzYiIiIiSSN2NEdGJkYnRicqJkkiZEdGJkYnSSN2NUdGJkYnRichIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13862" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">(v1,v2,v3,v4,v5) can be mapped to (1,0,0,0,1) if (v4,v5<Font encoding="UTF-8">) \342\211\240 (0,0) and 2\302\267v1\302\267v5-2\302\267v2\302\267v4+v3^2 &gt;0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol4:= convert(solve({op(A(P([v1,v2,v3,v4,v5])) - [1,0,0,0,1])}, {a, b, c, d, s1, s2, s3}), radical)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2w0R0YoPCkvSSJhR0YoLCQqKCIiIyIiIiwoKihGM0Y0SSN2MUdGKEY0SSN2NUdGKEY0RjQqKEYzRjRJI3YyR0YoRjRJI3Y0R0YoRjQhIiIqJClJI3YzR0YoRjNGNEY0RjxGOEY0RjQvSSJiR0YoLCQqKEYzRjRGO0Y0RjVGPEY8L0kiY0dGKComLCYqJkkiZEdGKEY0RjhGNEY8KiYjRjRGM0Y0KSwoKigiIiVGNEY3RjRGOEY0RjQqKEZPRjRGOkY0RjtGNEY8KiZGM0Y0Rj5GNEY0RktGNEY0RjRGO0Y8L0ZJRkkvSSNzMUdGKCwkKiYsJiomSSNzMkdGKEY0RjhGNEY0Rj9GNEY0RjtGPEY8L0ZZRlkvSSNzM0dGKCwkKigsLCooRkdGNClGWUYzRjRGOEY0RjQqKEZJRjRGW29GNClGOEYzRjRGNCooRjNGNEZHRjRGN0Y0RjQqKkYzRjRGSUY0RjpGNEY7RjRGNComRklGNEY+RjRGPEY0RjtGPEZMRjxGPDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13869" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol4))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJm1zcXJ0R0YkNiMtSSVtcm93R0YkNigtRi82KC1JI21uR0YkNiRRIjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUkjbWlHRiQ2JVEjdjVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRidGOi1GUzYlUSN2MUYnRlZGWUY3LUY7Ni1RKCZtaW51cztGJ0Y3Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXG8tRi82KEYzRjotRlM2JVEjdjRGJ0ZWRllGOi1GUzYlUSN2MkYnRlZGWUY3LUY7Ni1RJyZwbHVzO0YnRjdGPkZBRkNGRUZHRklGS0Zbb0Zdby1GLzYmLUY0NiRRIjJGJ0Y3RjotSSVtc3VwR0YkNiUtRlM2JVEjdjNGJ0ZWRllGW3AvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjdGNy1GLzYoLUYvNihGW3BGOkZSRjpGZW5GN0Zobi1GLzYoRltwRjpGYG9GOkZjb0Y3RmZvRl5wRjcvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkA=">KiYpLCgqKCIiJSIiIkkjdjFHNiJGJ0kjdjVHRilGJ0YnKihGJkYnSSN2MkdGKUYnSSN2NEdGKUYnISIiKiYiIiNGJylJI3YzR0YpRjBGJ0YnI0YnRjBGJywoKihGMEYnRihGJ0YqRidGJyooRjBGJ0YsRidGLUYnRi4qJEYxRidGJ0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">(v1,v2,v3,v4,v5) can be mapped to (-1,0,0,0,1) if (v4,v5<Font encoding="UTF-8">) \342\211\240 (0,0) and 2\302\267v1\302\267v5-2\302\267v2\302\267v4+v3^2 &lt;0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13861" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol5:= convert(solve({op(A(P([v1,v2,v3,v4,v5])) - [-1,0,0,0,1])}, {a, b, c, d, s1, s2, s3}), radical)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2w1R0YoPCkvSSJhR0YoLCQqKCIiIyIiIiwoKihGM0Y0SSN2MUdGKEY0SSN2NUdGKEY0RjQqKEYzRjRJI3YyR0YoRjRJI3Y0R0YoRjQhIiIqJClJI3YzR0YoRjNGNEY0RjxGOEY0RjwvSSJiR0YoLCQqKEYzRjRGO0Y0RjVGPEY0L0kiY0dGKComLCYqJkkiZEdGKEY0RjhGNEY8KiYjRjRGM0Y0KSwoKigiIiVGNEY3RjRGOEY0RjwqKEZPRjRGOkY0RjtGNEY0KiZGM0Y0Rj5GNEY8RktGNEY0RjRGO0Y8L0ZJRkkvSSNzMUdGKCwkKiYsJiomSSNzMkdGKEY0RjhGNEY0Rj9GNEY0RjtGPEY8L0ZZRlkvSSNzM0dGKCwkKigsLCooRkdGNClGWUYzRjRGOEY0RjQqKEZJRjRGW29GNClGOEYzRjRGNCooRjNGNEZHRjRGN0Y0RjQqKkYzRjRGSUY0RjpGNEY7RjRGNComRklGNEY+RjRGPEY0RjtGPEZMRjxGPDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13870" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol5))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GIzYpRistRiM2KC1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWC1JI21pR0YkNiVRI3Y1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRlQtRmVuNiVRI3YxRidGaG5GW29GLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGUEZULUZlbjYlUSN2NEYnRmhuRltvRlQtRmVuNiVRI3YyRidGaG5GW29GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZRNiRRIjJGJ0YvRlQtSSVtc3VwR0YkNiUtRmVuNiVRI3YzRidGaG5GW29GYHAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GLy1GIzYoLUYjNihGYHBGVEZaRlRGXW9GL0ZbcC1GIzYoRmBwRlRGZW9GVEZob0YvRmBvRmNwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRjRGLw==">LCQqJiksKCooIiIlIiIiSSN2MUc2IkYoSSN2NUdGKkYoISIiKihGJ0YoSSN2MkdGKkYoSSN2NEdGKkYoRigqJiIiI0YoKUkjdjNHRipGMUYoRiwjRihGMUYoLCgqKEYxRihGKUYoRitGKEYoKihGMUYoRi5GKEYvRihGLCokRjJGKEYoRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13865" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">(v1,v2,v3,v4,v5) can be mapped to (0,0,0,0,1) if (v4,v5) \342\211\240 (0,0) and 2\302\267v1\302\267v5-2\302\267v2\302\267v4+v3^2 = 0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13864" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol6:= solve({op(A(P([(2*v2*v4 - v3^2)/(2*v5), v2, v3, v4, v5])) - [0,0,0,0,1])}, {a, b, c, d, s1, s2, s3})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GLDYlUSN2NUYnRi9GMi1JJW1zdXBHRiQ2JS1GUDYkLUYjNiYtRiM2Ji1GLDYlUSJjRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRiw2JVEjdjRGJ0YvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiM2Ji1GLDYlUSJkRidGL0YyRmhvRmluRjlGOUY5LUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZbcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRImJGJ0YvRjJGWS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GZ242KEZecEZcb0ZjcUZmcUZpcUZbckY5RjlGXXItRiM2JkZlb0ZZRmVvRjlGXXItRiM2JkZpcEZZRmlwRjlGXXItRiM2Ji1GLDYlUSNzMUYnRi9GMkZZLUYjNiVGanItRmduNigtRiM2Ji1GIzYmLUYsNiVRI3MyRidGL0YyRmhvRmluRjlGYXAtRiw2JVEjdjNGJ0YvRjJGOUZecEZjcUZmcUZpcUZbckY5RjlGXXItRiM2JkZgdEZZRmB0RjlGXXItRiM2Ji1GLDYlUSNzM0YnRi9GMkZZLUYjNiVGanItRmduNigtRiM2KC1GIzYmLUZdbzYlRmB0RlxxRmBxRmhvLUZdbzYlRmluRlxxRmBxRjlGYXAtRiM2KEZccUZob0ZecEZoby1GLDYlUSN2MkYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRl1vNiVGY3RGXHFGYHFGOS1GIzYoRlxxRmhvRl5wRmhvRmluRjlGY3FGZnFGaXFGW3JGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2w2R0YoPCkvSSJhR0YoKiYpLCYqJkkiY0dGKCIiIkkjdjRHRihGNkY2KiZJImRHRihGNkkjdjVHRihGNkY2IiIjISIiRjpGNi9JImJHRigsJComRjdGNkYyRjxGPC9GNUY1L0Y5RjkvSSNzMUdGKCwkKiYsJiomSSNzMkdGKEY2RjpGNkY2SSN2M0dGKEY2RjZGN0Y8RjwvRklGSS9JI3MzR0YoLCQqKiNGNkY7RjYsKComKUZJRjtGNilGOkY7RjZGNiooRjtGNkkjdjJHRihGNkY3RjZGNiokKUZKRjtGNkY8RjZGN0Y8RjpGPEY8NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(a*d-b*c, sol6))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSVtcm93R0YkNiYtRjM2Ji1JI21pR0YkNiVRImNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLUY4NiVRI3Y0RidGO0Y+Ri8tRkE2LVEnJnBsdXM7RidGL0ZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmluLUYzNiYtRjg2JVEiZEYnRjtGPkZALUY4NiVRI3Y1RidGO0Y+Ri9GLy8lLmxpbmV0aGlja25lc3NHRi4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRg==">KiQsJiomSSJjRzYiIiIiSSN2NEdGJkYnRicqJkkiZEdGJkYnSSN2NUdGJkYnRichIiI=</Equation></Text-field>
</Output>
</Group>
</Section>
</Section>
<Group labelreference="L13185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Jet structure</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L13875" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the base manifold M with coordinates x,y,p,q,z</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13495" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x,y,p,q,z], M):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">In M, we have the (2,3,5) distribution \316\240.</Font></Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We define the following \317\2111, \317\2112, \317\2113, with Ann(\316\240) =&lt;\317\2111, \317\2112, \317\2113&gt;, Ann([\316\240, \316\240])=&lt;\317\2111, \317\2112&gt;.</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L13874" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega_1:= evalDG(dy - p*dx)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUShvbWVnYV8xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUYvNiVRInBGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZhby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYG9GYm8tSShtZmVuY2VkR0YkNiQtRiw2KEZqbi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmBvL0ZRUSwwLjMzMzMzMzNlbUYnRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcEZccUY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRi82JVEjZHlGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRmNxRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRidGY3AtRi82JVEiTUYnRjJGNUZjcC1JI21uR0YkNiRRIjFGJ0Y8RmlwRlxxRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNigtRl9wNiYtRiw2JkZkc0ZpcEZccUY8RjxGaHNGW3RGY3AtRiw2J0ZWRmpuRmlwRlxxRjxGaXBGXHFGPEY8RmhzRlt0RmNwLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1GZXM2JFEiMkYnRjxGaXBGXHFGPEY8RmhzRlt0RmNwRmRzRmlwRlxxRjxGPEZoc0ZbdEZpcEZccUY8RjxGaHNGW3RGaXBGXHFGPEY8RmhzRlt0RmlwRlxxRjxGPEZpcEZccUY8RjxGXHI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShvbWVnYV8xR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1JI21pR0YwNiNRInBGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkA2I1EjZHhGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJwR0YmSSNkeEc2Iy9JJ19sb2NhbEdGJkkyX24xMzk4NjU4NzIwNzk0MjRHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GQDYjUSNkeUYoLUZKNiM3Iy1GLzYkRmpuLUZKNiM3Iy1GUzYjSSNkeUc2Iy9GWUkyX24xMzk4NjU5NzMyMzQ0MzJHRigtRko2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIk1HRigiIiI3JDckNyNGZXAsJEZVISIiNyQ3IyIiI0ZlcEZdcA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega_2:= evalDG(dz + q^2*dx - 2*q*dp)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUShvbWVnYV8yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNigtRiM2JC1GLDYmLUklbXN1cEdGJDYlLUYvNiVRInFGJ0YyRjUtSSNtbkdGJDYkUSIyRidGPC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZlby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGZG9GZm8tSShtZmVuY2VkR0YkNiQtRiw2KC1GLDYkRlpGPC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmRvL0ZRUSwwLjMzMzMzMzNlbUYnRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZfcUZicUY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGaHEtRiM2JC1GLDYoRmpuRmFvRmduRmFvLUYvNiVRI2RwRidGMkY1RjwtRiw2KEZccEZfcC1GY3A2JC1GLDYoLUYsNiZGam5GYW9GZ25GPEZpcEZeckZfcUZicUY8RjxGX3FGYnFGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGZ3FGaXEtRiM2JC1GLzYlUSNkekYnRjJGNS1GLDYoRlxwRl9wLUZjcDYkLUYsNiZGXnNGX3FGYnFGPEY8Rl9xRmJxRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZfcC1GY3A2JC1GLDYmLUZjcDYmLUYsNigtRmNwNiYtRiw2Ki1JI21zR0YkNiNRJWZvcm1GJ0ZpcC1GLzYlUSJNRidGMkY1RmlwLUZbbzYkUSIxRidGPEZfcUZicUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXAtRmNwNiYtRiw2Ki1GY3A2Ji1GLDYoLUZjcDYmLUYsNiZGX3VGX3FGYnFGPEY8RmJ1RmV1RmlwRmdwRl9xRmJxRjxGPEZidUZldUZpcC1GY3A2Ji1GLDYoLUZjcDYmLUYsNiYtRltvNiRRIjNGJ0Y8Rl9xRmJxRjxGPEZidUZldUZpcC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGS0ZncUZpcUZnckZfcUZicUY8Rl9xRmJxRjxGPEZidUZldUZpcC1GY3A2Ji1GLDYoLUZjcDYmLUYsNiYtRltvNiRRIjVGJ0Y8Rl9xRmJxRjxGPEZidUZldUZpcEZfdUZfcUZicUY8RjxGYnVGZXVGX3FGYnFGPEY8RmJ1RmV1Rl9xRmJxRjxGPEZidUZldUZfcUZicUY8RjxGX3FGYnFGPEY8Rmdz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShvbWVnYV8yR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Jy1GLzYkLUY1NiUtSSVtc3VwR0YwNiQtSSNtaUdGMDYjUSJxRigtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EjZHhGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRk42IzcjLUkrX0RHcHJvZHVjdEdGKDYkKiRJInFHRiYiIiNJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTk3MzQ1OTIwMEdGKC1GRzYjUSgmbWludXM7RigtRi82JC1GNTYnRkJGRkY+RkYtRj82I1EjZHBGKC1GTjYjNyMtRi82JEZgby1GTjYjNyMtRlc2JCwkRlpGZW5JI2RwRzYjL0ZpbkkyX24xMzk4NjU5NzM0NzIxMjhHRigtRkc2I1EnJnBsdXM7RigtRi82JC1GPzYjUSNkekYoLUZONiM3Iy1GLzYkRmlwLUZONiM3Iy1GVzYjSSNkekc2Iy9GaW5JMl9uMTM5ODY1OTczNDg1MzQ0R0YoLUZONiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSJNR0YoIiIiNyU3JDcjRmRyRlk3JDcjIiIkLCRGWiEiIzckNyMiIiZGZHJGXHI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13873" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega_3:= evalDG(dp - q*dx)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUShvbWVnYV8zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUYvNiVRInFGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZhby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYG9GYm8tSShtZmVuY2VkR0YkNiQtRiw2KEZqbi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmBvL0ZRUSwwLjMzMzMzMzNlbUYnRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcEZccUY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRi82JVEjZHBGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRmNxRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRidGY3AtRi82JVEiTUYnRjJGNUZjcC1JI21uR0YkNiRRIjFGJ0Y8RmlwRlxxRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNigtRl9wNiYtRiw2JkZkc0ZpcEZccUY8RjxGaHNGW3RGY3AtRiw2J0ZWRmpuRmlwRlxxRjxGaXBGXHFGPEY8RmhzRlt0RmNwLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1GZXM2JFEiM0YnRjxGaXBGXHFGPEY8RmhzRlt0RmNwRmRzRmlwRlxxRjxGPEZoc0ZbdEZpcEZccUY8RjxGaHNGW3RGaXBGXHFGPEY8RmhzRlt0RmlwRlxxRjxGPEZpcEZccUY8RjxGXHI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShvbWVnYV8zR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1JI21pR0YwNiNRInFGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkA2I1EjZHhGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJxR0YmSSNkeEc2Iy9JJ19sb2NhbEdGJkkyX24xMzk4NjU4NzY5MTMwNTZHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GQDYjUSNkcEYoLUZKNiM3Iy1GLzYkRmpuLUZKNiM3Iy1GUzYjSSNkcEc2Iy9GWUkyX24xMzk4NjU4NzY4OTk1NTJHRigtRko2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJIk1HRigiIiI3JDckNyNGZXAsJEZVISIiNyQ3IyIiJEZlcEZdcA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13871" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Generate the vector fields of G2 from the symmetries of <Font encoding="UTF-8">\317\2111, \317\2112, \317\2113</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13513" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">G_2:= InfinitesimalSymmetriesOfGeometricObjectFields([[omega_1, omega_2, omega_3]], output=&quot;list&quot;):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13884" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(G_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13879" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define a metric with arbitrary coefficients in M. We want to find the Nurowski conformal metric</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13474" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">var:= [x, y, p, q, z]:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13492" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">general_g := evalDG(add(add(f[i, j](op(var))*DGform(i) &amp;s DGform(j), j=i..5), i=1..5)):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13881" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Impose that the metric is conformally invariant with respect to G2</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13478" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cfsol := {pdsolve({seq(op(map(xx-&gt; numer(xx), DGinfo(evalDG(LieDerivative(G_2[i], general_g)-ContractIndices(D_x &amp;t D_x, LieDerivative(G_2[i], general_g), [[1, 1], [2, 2]])*general_g/ContractIndices(D_x &amp;t D_x, general_g, [[1, 1], [2, 2]])), &quot;CoefficientSet&quot;))), i = 1 .. 14)})}:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13883" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(cfsol)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13885" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There are 2 solutions. The first one is degenerate, the second one is the Nurowski metric</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13888" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">det_metric:= metric -&gt; Determinant(Matrix(5, [seq(seq(ContractIndices(DGvector(i) &amp;t DGvector(j), metric, [[1, 1], [2, 2]]), j=1..5), i=1..5)])):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13889" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">det_metric1:= det_metric(eval(general_g, cfsol[1]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsZGV0X21ldHJpYzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSxkZXRfbWV0cmljMUdGKCIiITcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L13890" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">det_metric2:= det_metric(eval(general_g, cfsol[2]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsZGV0X21ldHJpYzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEjODFGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSSVtc3VwR0YkNiUtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtRlU2JFEiMUYnRjktRjY2LVEoJmNvbW1hO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZlbi9GTlEsMC4zMzMzMzMzZW1GJ0Zlb0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7RltwRkBGQkZERkZGSEZlbkZccC1GLDYlUSJ5RidGL0YyRlxxLUYsNiVRInBGJ0YvRjJGXHEtRiw2JVEicUYnRi9GMkZccS1GLDYlUSJ6RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUZVNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGYHBGOS1GaW42JUZlcS1GVTYkUSMxMEYnRjlGY3IvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zecy8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSxkZXRfbWV0cmljMkdGKCwkKiYtJkkiZkdGKDYkIiIiRjQ2J0kieEdGJkkieUdGJkkicEdGJkkicUdGJkkiekdGJiIiJkY5ISM1IiMiKTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L13891" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gg:= DGsimplify(eval(general_g, cfsol[2]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13892" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We choose a representative in the conformal class, and call it gg again</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gg := evalDG(2*q^2*gg/f[1, 1](op(var)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group labelreference="L13893" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check it is conformally invariant</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13471" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(evalDG(LieDerivative(G_2[i], gg) - ContractIndices(evalDG(LieDerivative(G_2[i], gg) &amp;t D_x &amp;t D_z), [[1,3], [2,4]])/ContractIndices(evalDG(gg &amp;t D_x &amp;t D_z), [[1,3], [2,4]])*gg) , i=1..14)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtRi82Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRkFRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZLLyUpc3RyZXRjaHlHRksvJSpzeW1tZXRyaWNHRksvJShsYXJnZW9wR0ZLLyUubW92YWJsZWxpbWl0c0dGSy8lJ2FjY2VudEdGSy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlotRjo2JVEjZHhGJ0Y9RkBGRy1GLzYoLUY6NiVRK19ER3Byb2R1Y3RGJ0Y9RkAtRkQ2LVEwJkFwcGx5RnVuY3Rpb247RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW4tRiw2JC1GLzYoRjktRkQ2LVEiLEYnRkdGSS9GTUY/Rk5GUEZSRlRGVkZYL0ZmblEsMC4zMzMzMzMzZW1GJ0Znbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZHRkdGXHBGX3BGR0ZDLUY6NiVRKSZvdGltZXM7RidGPUZARkNGZ25GRy1GLzYoLUY6NiVRJF9ER0YnRj1GQEZfby1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmZvLUY6NiVRIk1GJ0Y9RkBGZm8tRiw2Ji1GLzYoLUYsNiYtRi82KC1GZnE2I1EoY292X2Jhc0YnRmZvRmRyRlxwRl9wRkdGRy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmby1GLDYmLUYvNiYtRkQ2LVEhRidGR0ZJRkxGTkZQRlJGVEZWRlhGZW5GXHBGX3BGR0ZHRmdyRmpyRlxwRl9wRkdGR0ZnckZqckZccEZfcEZHRkdGZ3JGanJGZm8tRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNigtSSNtbkdGJDYkUSIxRidGR0Zmb0ZgdEZccEZfcEZHRkdGZ3JGanJGZm8tRmF0NiRGPEZHRlxwRl9wRkdGR0ZnckZqckZccEZfcEZHRkdGZ3JGanJGXHBGX3BGR0ZHRmdyRmpyRlxwRl9wRkdGR0ZccEZfcEZHRlxwRl9wRkdGRy9GaHJRJyZsY3ViO0YnL0Zbc1EnJnJjdWI7RictRiw2Ji1GLzYmRmRwRlxwRl9wRkdGRy9GaHJRInxmckYnL0Zbc1EifGhyRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1GNDYlLUkjbWlHRi82I1EkYDBgRigtSSNtb0dGLzYjUTEmSW52aXNpYmxlVGltZXM7RigtRjs2I1EjZHhGKC1JJl9Ib2xkR0YvNiM3Iy1GLjYkRjgtRkY2IzcjLUYuNiRGOC1GRjYjNyMtSStfREdwcm9kdWN0R0YoNiRJIjBHRihJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTc2MjM2NTcyOEdGKEY+LUY7NiNRK2Amb3RpbWVzO2BGKEY+RkItRkY2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkiTUdGKDckNyRRKGNvdl9iYXNGKEZlbzciNyM3JDckIiIiRmpvIiIhNyM8I0Zcbw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13466" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13504" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13894" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Jet setting of M</Text-field>
</Input>
</Group>
<Group labelreference="L13506" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x], [y,p,q,z], JM, 20):</Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L13531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">tojet:= Transformation(M, JM, [x=x, y[0]=y, p[0]=p, q[0]=q, z[0]=z]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13896" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">tojetinv:= InverseTransformation(tojet):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14005" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">varJM:= [seq(PushPullTensor(tojet, tojetinv, i), i in var)]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmdmFySk1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInlGJ0YvRjItSSNtbkdGJDYkUSIwRidGOS8lL3N1YnNjcmlwdHNoaWZ0R0Zib0ZXLUZqbjYlLUYsNiVRInBGJ0YvRjJGX29GY29GVy1Gam42JS1GLDYlUSJxRidGL0YyRl9vRmNvRlctRmpuNiUtRiw2JVEiekYnRi9GMkZfb0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZ2YXJKTUdGKDcnSSJ4R0YmJkkieUdGJjYjIiIhJkkicEdGJkYyJkkicUdGJkYyJkkiekdGJkYyNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jetvars:= n-&gt; [y[n], p[n], q[n], z[n]]:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define <Font encoding="UTF-8">\317\2111, \317\2112, \317\2113</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega1:= PushPullTensor(tojet, tojetinv, omega_1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSkmb21lZ2E7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1JJW1zdWJHRiQ2JS1GLzYlUSJwRidGMkY1LUkjbW5HRiQ2JFEiMEYnRjwvJS9zdWJzY3JpcHRzaGlmdEdGY28tRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGaW9GW3AtSShtZmVuY2VkR0YkNiQtRiw2KC1GW282JUZdby1GLDYmRmBvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGZG8tRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpby9GUVEsMC4zMzMzMzMzZW1GJ0ZccEZgcUZjcUY8RjxGYHFGY3FGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUZbbzYlLUYvNiVRI2R5RidGMkY1RmBvRmRvLUYsNihGYXBGZHAtRmhwNiQtRiw2Ji1GW282JUZickZecUZkb0ZgcUZjcUY8RjxGYHFGY3FGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmRwLUZocDYkLUYsNiYtRmhwNiYtRiw2KC1GaHA2Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnRmVxLUYvNiVRI0pNRidGMkY1RmVxLUZhbzYkUSIxRidGPEZgcUZjcUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXEtRmhwNiYtRiw2KC1GaHA2Ji1GLDYoLUZocDYmLUYsNiZGZXRGYHFGY3FGPEY8Rmh0Rlt1RmVxLUYsNidGVkZccUZgcUZjcUY8RmBxRmNxRjxGPEZodEZbdUZlcS1GaHA2Ji1GLDYoLUZocDYmLUYsNiYtRmFvNiRRIjJGJ0Y8RmBxRmNxRjxGPEZodEZbdUZlcUZldEZgcUZjcUY8RjxGaHRGW3VGYHFGY3FGPEY8Rmh0Rlt1RmBxRmNxRjxGPEZodEZbdUZgcUZjcUY8RjxGYHFGY3FGPEY8Rl1z">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdvbWVnYTFHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYmLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1GNTYlLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicEYoLUkjbW5HRjA2I1EiMEYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQzYjUSNkeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUTYjNyMtSStfREdwcm9kdWN0R0YoNiQmSSJwR0YmNiMiIiFJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTY1NTQxNDA4MEdGKC1GODYjUScmcGx1cztGKC1GLzYkLUZANiQtRkM2I1EjZHlGKEZGLUZRNiM3Iy1GLzYkRmRvLUZRNiM3Iy1GWjYjJkkjZHlHNiMvRl1vSTJfbjEzOTg2NTYzNjA1MTE2OEdGKEZobi1GUTYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjSk1HRigiIiI3JDckNyNGYnEsJEZmbiEiIjckNyMiIiNGYnFGanA=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega2:= PushPullTensor(tojet, tojetinv, omega_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdvbWVnYTJHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUYvNiQtRjU2JS1JKG1zdWJzdXBHRjA2JS1JI21pR0YwNiNRInFGKC1JI21uR0YwNiNRIjBGKC1GQzYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EjZHhGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlE2IzcjLUkrX0RHcHJvZHVjdEdGKDYkKiQmSSJxR0YmNiMiIiEiIiNJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTY0NTY0MDEyOEdGKC1GSjYjUSgmbWludXM7RigtRi82JC1GNTYnRkZGSS1JJW1zdWJHRjA2JEY+RkJGSS1GaW82JC1GPzYjUSNkcEYoRkItRlE2IzcjLUYvNiRGZm8tRlE2IzcjLUZaNiQsJEZnbkZbbyZJI2RwRzYjL0Zfb0kyX24xMzk4NjU3NzY5NDYzMDRHRihGaW4tRko2I1EnJnBsdXM7RigtRi82JC1GaW82JC1GPzYjUSNkekYoRkItRlE2IzcjLUYvNiRGZXEtRlE2IzcjLUZaNiMmSSNkekc2Iy9GX29JMl9uMTM5ODY1NjQzODM1NzQ0R0YoRmluLUZRNiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSNKTUdGKCIiIjclNyQ3I0Zjc0ZmbjckNyMiIiQsJEZnbiEiIzckNyMiIiZGY3NGW3M=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega3:= PushPullTensor(tojet, tojetinv, omega_3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSkmb21lZ2E7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1JJW1zdWJHRiQ2JS1GLzYlUSJxRidGMkY1LUkjbW5HRiQ2JFEiMEYnRjwvJS9zdWJzY3JpcHRzaGlmdEdGY28tRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZqby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGaW9GW3AtSShtZmVuY2VkR0YkNiQtRiw2KC1GW282JUZdby1GLDYmRmBvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGZG8tRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zpby9GUVEsMC4zMzMzMzMzZW1GJ0ZccEZgcUZjcUY8RjxGYHFGY3FGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUZbbzYlLUYvNiVRI2RwRidGMkY1RmBvRmRvLUYsNihGYXBGZHAtRmhwNiQtRiw2Ji1GW282JUZickZecUZkb0ZgcUZjcUY8RjxGYHFGY3FGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmRwLUZocDYkLUYsNiYtRmhwNiYtRiw2KC1GaHA2Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnRmVxLUYvNiVRI0pNRidGMkY1RmVxLUZhbzYkUSIxRidGPEZgcUZjcUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXEtRmhwNiYtRiw2KC1GaHA2Ji1GLDYoLUZocDYmLUYsNiZGZXRGYHFGY3FGPEY8Rmh0Rlt1RmVxLUYsNidGVkZccUZgcUZjcUY8RmBxRmNxRjxGPEZodEZbdUZlcS1GaHA2Ji1GLDYoLUZocDYmLUYsNiYtRmFvNiRRIjNGJ0Y8RmBxRmNxRjxGPEZodEZbdUZlcUZldEZgcUZjcUY8RjxGaHRGW3VGYHFGY3FGPEY8Rmh0Rlt1RmBxRmNxRjxGPEZodEZbdUZgcUZjcUY8RjxGYHFGY3FGPEY8Rl1z">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdvbWVnYTNHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYmLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1GNTYlLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicUYoLUkjbW5HRjA2I1EiMEYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQzYjUSNkeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUTYjNyMtSStfREdwcm9kdWN0R0YoNiQmSSJxR0YmNiMiIiFJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTg2OTg1MTI5NkdGKC1GODYjUScmcGx1cztGKC1GLzYkLUZANiQtRkM2I1EjZHBGKEZGLUZRNiM3Iy1GLzYkRmRvLUZRNiM3Iy1GWjYjJkkjZHBHNiMvRl1vSTJfbjEzOTg2NTg2ODk4OTk1MkdGKEZobi1GUTYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjSk1HRigiIiI3JDckNyNGYnEsJEZmbiEiIjckNyMiIiRGYnFGanA=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13898" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Tangent vector to curve \316\263</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X:= evalDG(D_x + y[1]*D_y[0] + p[1]*D_p[0] + q[1]*D_q[0] + z[1]*D_z[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJYR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ky1GLzYkLUkjbWlHRjA2I1EkRF94RigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUY+NiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kkRF94RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTg2NjYxNjAwMEdGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1JJW1zdWJHRjA2JC1GOjYjUSJ5RigtSSNtbkdGMDYjUSIxRigtRk82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZXNiQtRjo2I1EkRF95RigtRmduNiNRIjBGKC1GPjYjNyMtRi82JEZULUY+NiM3Iy1GRzYkJkkieUdGJjYjIiIiJkkkRF95RzYjL0ZMSTJfbjEzOTg2NTY0Mzg5MzkyMEdGKDYjIiIhRk4tRi82JC1GNTYlLUZXNiQtRjo2I1EicEYoRmZuRmpuLUZXNiQtRjo2I1EkRF9wRihGYm8tRj42IzcjLUYvNiRGXHEtRj42IzcjLUZHNiQmSSJwR0YmRmFwJkkkRF9wRzYjL0ZMSTJfbjEzOTg2NTg2MTQ0NDM4NEdGKEZocEZOLUYvNiQtRjU2JS1GVzYkLUY6NiNRInFGKEZmbkZqbi1GVzYkLUY6NiNRJERfcUYoRmJvLUY+NiM3Iy1GLzYkRltzLUY+NiM3Iy1GRzYkJkkicUdGJkZhcCZJJERfcUc2Iy9GTEkyX24xMzk4NjU2NjgxOTQ2ODhHRihGaHBGTi1GLzYkLUY1NiUtRlc2JC1GOjYjUSJ6RihGZm5Gam4tRlc2JC1GOjYjUSREX3pGKEZiby1GPjYjNyMtRi82JEZqdC1GPjYjNyMtRkc2JCZJInpHRiZGYXAmSSREX3pHNiMvRkxJMl9uMTM5ODY1NjQyMzA3NTUyR0YoRmhwLUY+NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI0pNR0YoNyI3JzckNyNGYnBGYnA3JDcjIiIjRl9wNyQ3IyIiJEZicjckNyMiIiVGYXQ3JDcjIiImRmB2Rml2</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Ideals for \316\240 and \316\2402</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">D1:= {seq(Hook(X, omega||i), i in [1,2,3])}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjRDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZXNiUtRiw2JVEicUYnRi9GMi1GZ242JEZcb0Y5RmpuRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUZXNiUtRiw2JVEieUYnRi9GMkZmbkZqbkZdby1GVzYlRllGaG9Gam5GOUZqby1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZgb0Ziby1GIzYoLUZnbjYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5wL0ZORl9wRmNvRmVxRlZGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYG9GYm8tSShtc3Vic3VwR0YkNidGZW9GaG9GYnEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0ZqbkZpcS1GVzYlLUYsNiVRInpGJ0YvRjJGZm5Gam5GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNEMUdGKDwlLCYmSSJwR0YmNiMiIiJGMyZJInFHRiY2IyIiISEiIiwmJkkieUdGJkYyRjMmRjFGNkY4LCgqJkYwRjNGNEYzISIjKiRGNCIiI0YzJkkiekdGJkYyRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L13249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">D2:= {seq(Hook(X, omega||i), i in [1,2])}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjRDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZXNiUtRiw2JVEicEYnRi9GMi1GZ242JEZcb0Y5RmpuRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZgb0Ziby1GIzYoLUZnbjYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5wL0ZORl9wLUZXNiUtRiw2JVEicUYnRi9GMkZob0ZqbkZccS1GVzYlRmVvRmZuRmpuRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBvRmJvLUkobXN1YnN1cEdGJDYnRmJxRmhvRmlwLyUxc3VwZXJzY3JpcHRzaGlmdEdGXG9Gam5GZ3EtRlc2JS1GLDYlUSJ6RidGL0YyRmZuRmpuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNEMkdGKDwkLCYmSSJ5R0YmNiMiIiJGMyZJInBHRiY2IyIiISEiIiwoKiYmRjVGMkYzJkkicUdGJkY2RjMhIiMqJEY8IiIjRjMmSSJ6R0YmRjJGMzcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Equations for \316\240 and \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PI:= {seq(`if`(lhs(i) = rhs(i), NULL, i), i in solve(D1, {op(jetvars(1))}))}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElJlBpO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSSNtbkdGJDYkUSIxRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKSZlcXVhbHM7RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi1GVDYlLUYsNiVRInFGJ0ZZRmVuLUZobjYkRl1vRjJGW29GMi1GNjYtUSIsRidGMkY5L0Y8RlpGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLUSwwLjMzMzMzMzNlbUYnLUYjNiYtRlQ2JS1GLDYlUSJ5RidGWUZlbkZnbkZbb0Zeby1GVDYlRlZGZm9GW29GMkZoby1GIzYmLUZUNiUtRiw2JVEiekYnRllGZW5GZ25GW29GXm8tSShtc3Vic3VwR0YkNidGY29GZm8tRmhuNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGXW9GW29GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYyRjIvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNQSUdGKDwlLyZJInBHRiY2IyIiIiZJInFHRiY2IyIiIS8mSSJ5R0YmRjImRjFGNi8mSSJ6R0YmRjIqJEY0IiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PI2:= {seq(`if`(lhs(i) = rhs(i), NULL, i), i in solve(D2, {op(jetvars(1))}))}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmJlBpOzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlc2JS1GLDYlUSJwRidGL0YyLUZnbjYkRlxvRjlGam5GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRlc2JS1GLDYlUSJ6RidGL0YyRmZuRmpuRl1vLUYjNiYtRiM2KC1GZ242JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbcC9GTkZccC1GVzYlLUYsNiVRInFGJ0YvRjJGZW9Gam5GXXEtRlc2JUZib0ZmbkZqbkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItSShtc3Vic3VwR0YkNidGY3FGZW9GanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0ZqbkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRQSTJHRig8JC8mSSJ5R0YmNiMiIiImSSJwR0YmNiMiIiEvJkkiekdGJkYyLCYqJiZGNUYyRjMmSSJxR0YmRjZGMyIiIyokRj5GQCEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Vector fields of G2 in the jet setting</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L13425" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">G2:= InfinitesimalSymmetriesOfGeometricObjectFields([[omega1, omega2, omega3]], output=&quot;list&quot;):</Text-field>
</Input>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L13901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(G2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Point o = (0, 0, 0, 0, 0) in M</Text-field>
</Input>
</Group>
<Group labelreference="L13218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">o:= [x=0, y[0]=0, p[0]=0, q[0]=0, z[0]=0]:</Text-field>
</Input>
</Group>
<Group labelreference="L13903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Stabilitzer of point o</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P1:= [seq(`if`(DGsimplify(eval(i, o)) = DGzero(&quot;vector&quot;), i, NULL), i in G2)]:</Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L13904" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nops(P1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIq</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define a command that returns n-th prolongation of vector fields restricted to a submanifold</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_expressed:= set-&gt; {seq(lhs(i), i in set)}:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vf:= proc(vectorfields, n, sub_set:={}) return DGsimplify([seq(eval(evalDG(j - add(LieDerivative(j, i)*DGvector(i), i in vars_expressed(Eq(sub_set, n)))), Eq(sub_set, n)), j in [seq(Prolong(k, n), k in vectorfields)])]): end proc:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define Nurowski metric in JM</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g_in_J:= PushPullTensor(tojet, InverseTransformation(tojet), gg)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define a command to trick Maple into allowing the metric to be contracted with jet type indices</Text-field>
</Input>
</Group>
<Group labelreference="L13196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bas:= proc(tens)
  local evldgtens:= evalDG(tens), index_type:= DGinfo(evldgtens, &quot;TensorIndexType&quot;), dg_expr:= op(evldgtens):
  index_type:= eval(index_type, [&quot;con_vrt&quot; = &quot;con_bas&quot;, &quot;con_jet&quot; = &quot;con_bas&quot;, &quot;cov_vrt&quot; = &quot;cov_bas&quot;, &quot;cov_jet&quot; = &quot;cov_bas&quot;]):
  dg_expr[1][3][1]:= index_type:
  return _DG(dg_expr):
end proc:</Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L13750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check that the conformal metric is conformally invariant</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(evalDG(LieDerivative(G2[i], g_in_J) - ContractIndices(bas(LieDerivative(G2[i], g_in_J) &amp;t D_x &amp;t D_z[0]), [[1,3], [2,4]])/ContractIndices(bas(g_in_J &amp;t D_x &amp;t D_z[0]), [[1,3], [2,4]])*g_in_J) , i=1..14)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYoLUYjNiQtRi82Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRkFRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZLLyUpc3RyZXRjaHlHRksvJSpzeW1tZXRyaWNHRksvJShsYXJnZW9wR0ZLLyUubW92YWJsZWxpbWl0c0dGSy8lJ2FjY2VudEdGSy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlotRjo2JVEjZHhGJ0Y9RkBGRy1GLzYoLUY6NiVRK19ER3Byb2R1Y3RGJ0Y9RkAtRkQ2LVEwJkFwcGx5RnVuY3Rpb247RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW4tRiw2JC1GLzYoRjktRkQ2LVEiLEYnRkdGSS9GTUY/Rk5GUEZSRlRGVkZYL0ZmblEsMC4zMzMzMzMzZW1GJ0Znbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZHRkdGXHBGX3BGR0ZDLUY6NiVRKSZvdGltZXM7RidGPUZARkNGZ25GRy1GLzYoLUY6NiVRJF9ER0YnRj1GQEZfby1GLDYkLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmZvLUY6NiVRI0pNRidGPUZARmZvLUYsNiYtRi82KC1GLDYmLUYvNigtRmZxNiNRKGNvdl9iYXNGJ0Zmb0ZkckZccEZfcEZHRkcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZm8tRiw2Ji1GLzYmLUZENi1RIUYnRkdGSUZMRk5GUEZSRlRGVkZYRmVuRlxwRl9wRkdGR0ZnckZqckZccEZfcEZHRkdGZ3JGanJGXHBGX3BGR0ZHRmdyRmpyRmZvLUYsNiYtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYoLUkjbW5HRiQ2JFEiMUYnRkdGZm9GYHRGXHBGX3BGR0ZHRmdyRmpyRmZvLUZhdDYkRjxGR0ZccEZfcEZHRkdGZ3JGanJGXHBGX3BGR0ZHRmdyRmpyRlxwRl9wRkdGR0ZnckZqckZccEZfcEZHRkdGXHBGX3BGR0ZccEZfcEZHRkcvRmhyUScmbGN1YjtGJy9GW3NRJyZyY3ViO0YnLUYsNiYtRi82JkZkcEZccEZfcEZHRkcvRmhyUSJ8ZnJGJy9GW3NRInxockYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1GNDYlLUkjbWlHRi82I1EkYDBgRigtSSNtb0dGLzYjUTEmSW52aXNpYmxlVGltZXM7RigtRjs2I1EjZHhGKC1JJl9Ib2xkR0YvNiM3Iy1GLjYkRjgtRkY2IzcjLUYuNiRGOC1GRjYjNyMtSStfREdwcm9kdWN0R0YoNiRJIjBHRihJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjEzOTg2NTc2MTkzNzQ3MkdGKEY+LUY7NiNRK2Amb3RpbWVzO2BGKEY+RkItRkY2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjSk1HRig3JDckUShjb3ZfYmFzRihGZW83IjcjNyQ3JCIiIkZqbyIiITcjPCNGXG8=</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L13915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define a command that contracts the metric with two vectors</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13372" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g:= (vec1, vec2) -&gt; factor(ContractIndices(bas(g_in_J &amp;t vec1 &amp;t vec2), [[1,3], [2,4]])):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g(X,X)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNigtSSNtbkdGJDYkUSMxMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkktSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUYuNiRRIjBGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHRlpGNC1GTTYlLUZQNiVRInFGJ0ZTRlYtRi42JFEiMUYnRjFGZW5GMS1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGY28tRiM2Ji1GLjYkUSI4RidGMUY0LUkobXN1YnN1cEdGJDYnRk9GXG8tRi42JFEiMkYnRjEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZaRmVuRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZib0Zkby1GIzYoLUYuNiRRIjRGJ0YxRjQtRk02JUZpbkZYRmVuRjQtRk02JUZPRlxvRmVuRjFGX28tRiM2JkZdcEY0LUZbcDYnRmluRlhGXXBGYHBGZW5GMUZicC1GIzYoRi1GNC1GTTYlLUZQNiVRInlGJ0ZTRlZGXG9GZW5GNEZnbkYxRmJwLUYjNiYtRi42JFEiNkYnRjFGNC1GTTYlLUZQNiVRInpGJ0ZTRlZGXG9GZW5GMUYx">LC4qJiZJInBHJSpwcm90ZWN0ZWRHNiMiIiEiIiImSSJxR0YmNiNGKUYpIiM3KiQmRiVGLCIiIyIiKSomRi9GKSZGK0YnRikhIiUqJEYzRjBGMComRipGKSZJInlHRiZGLEYpISM3JkkiekdGJkYsISIn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Null cone</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13266" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:= {seq(`if`(lhs(i) = rhs(i), NULL, i), i in solve({g(X,X)}))}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ6RidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2LC1GIzYmLUZlbjYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlvLUYjNiYtRlU2JS1GLDYlUSJwRidGL0YyLUZlbjYkRmpuRjlGaG5GZW8tRlU2JS1GLDYlUSJxRidGL0YyRlpGaG5GOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcS1GIzYmLUkmbWZyYWNHRiQ2KC1GZW42JFEiNEYnRjktRmVuNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnIvJSliZXZlbGxlZEdGPUZlby1JKG1zdWJzdXBHRiQ2J0ZfcEZaRmJvLyUxc3VwZXJzY3JpcHRzaGlmdEdGam5GaG5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxxRl5xLUYjNiYtRmJxNihGYm9GZ3FGanFGXHJGX3JGYXJGZW8tRiM2Ji1GVTYlRmZwRmJwRmhuRmVvLUZVNiVGX3BGWkZobkY5RjlGaXAtRiM2Ji1GYnE2KEZaRmdxRmpxRlxyRl9yRmFyRmVvLUZkcjYnRmZwRmJwRmJvRmZyRmhuRjlGaHItRiM2JkZib0Zlby1GIzYmLUZVNiUtRiw2JVEieUYnRi9GMkZaRmhuRmVvRmRwRjlGOUY5RjlGOS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoPCMvJkkiekdGJjYjIiIiLCwqJiZJInBHRiY2IyIiIUYzJkkicUdGJkYyRjMiIiMqJCZGN0YyRjwjIiIlIiIkKiYmRjtGOEYzRj5GMyMhIiNGQSokRkNGPCNGM0ZBKiYmSSJ5R0YmRjJGM0Y6RjNGRTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L13782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nullcone:= 1/2*g(X,X)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEpbnVsbGNvbmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSNtbkdGJDYkUSI2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSSVtc3ViR0YkNiUtRiw2JVEicEYnRi9GMi1GUjYkUSIwRidGOS8lL3N1YnNjcmlwdHNoaWZ0R0Zdb0ZVLUZmbjYlLUYsNiVRInFGJ0YvRjItRlI2JFEiMUYnRjlGXm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiM2Ji1GUjYkUSI0RidGOUZVLUkobXN1YnN1cEdGJDYnRmhuRmVvLUZSNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGXW9GXm9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNihGZnBGVS1GZm42JUZib0Zbb0Zeb0ZVLUZmbjYlRmhuRmVvRl5vRjlGaG8tRmRwNidGYm9GW29GZnBGaXBGXm9GW3EtRiM2KEZRRlUtRmZuNiUtRiw2JVEieUYnRi9GMkZlb0Zeb0ZVRmBvRjlGW3EtRiM2Ji1GUjYkUSIzRidGOUZVLUZmbjYlLUYsNiVRInpGJ0YvRjJGZW9GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSludWxsY29uZUdGKCwuKiYmSSJwR0YmNiMiIiEiIiImSSJxR0YmNiNGNEY0IiInKiQmRjFGNyIiIyIiJSomRjpGNCZGNkYyRjQhIiMqJEY+RjtGNComRjVGNCZJInlHRiZGN0Y0ISInJkkiekdGJkY3ISIkNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the connection Nabla</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13994" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Nabla:= Connection(PushPullTensor(tojet, tojetinv, convert(Christoffel(gg), DGtensor)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L13780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define prolongation of submanifolds defined by equations</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13436" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalrhs:= (l, evaluation) -&gt; map(item -&gt; lhs(item) = eval(rhs(item), evaluation), l):</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L13199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Eq_level:= (set, n)-&gt; [seq(`if`(lhs(i) = rhs(i), NULL, foldl(TotalDiff, i, x$(n-1))), i in set)]:</Text-field>
</Input>
</Group>
<Group labelreference="L13431" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Eq:= (set, n)-&gt; [seq(op(foldl(evalrhs, seq(Eq_level(set, n-k+1), k=i..n))), i=1..n)]:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set:= (set, n) -&gt; [seq(`if`(member(i, vars_expressed(Eq(set, n))), NULL, i), i in jetvars(n))]:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13771" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check prolonged distribution is invariant</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L13203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(seq(seq(simplify(eval(LieDerivative(i, lhs(j) - rhs(j)), Eq(PI, k))), i in vf(G2, k)), j in Eq(PI, k)), k=1..3)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L13206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(seq(seq(simplify(eval(LieDerivative(i, lhs(j) - rhs(j)), Eq(PI2, k))), i in vf(G2, k)), j in Eq(PI2, k)), k=1..3)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L13283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13920" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes vanishing linear combinations of vectorfields</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vf_vanish:= proc(vectorfields)
  local combsol, a, indets_combsol, i, j:
  combsol:= eval([seq(a||i, i=1..nops(vectorfields))], solve(DGinfo(evalDG(add(a||i*vectorfields[i], i=1..nops(vectorfields))), &quot;CoefficientSet&quot;), {seq(a||i, i=1..nops(vectorfields))})):
  indets_combsol:= indets(combsol, suffixed(a, integer)):
  return map(i-&gt;`if`(indets(i)={}, i, NULL), [seq(eval(combsol, [seq(i = `if`(i=j, 1, 0), i in indets_combsol)]), j in indets_combsol)]):
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14007" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes matrix whose rows are the components of the given vectors. The columns correspond to the components of D_(x_i), where x_i is the is the i-th element of the given list of variables</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14006" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">comp_matrix:= (vecs, comps) -&gt; Matrix(nops(vecs), nops(comps), [seq(seq(LieDerivative(i, j), j in comps), i in vecs)]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes comp_matrix of the stabilizer of point under the action of vector_fields in the n-jet fibre over the point </Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14112" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix:= proc(vector_fields, point, n, restr:={})
  local vf_eval, vanishing_comps, stab, stab_jet, stab_matrix:
  vf_eval:= DGsimplify(eval(vf(vector_fields, n-1, restr), point)):
  vanishing_comps:= vf_vanish(vf_eval):
  stab:= [seq(evalDG(add(j[i]*vector_fields[i], i=1..nops(vector_fields))), j in vanishing_comps)]:
  stab_jet:= DGsimplify(eval(vf(stab, n, restr), point)):
  stab_matrix:= comp_matrix(stab_jet, vars_set(restr, n)):
  return stab_matrix:
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L13294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that tells if the rank of matrix A is less than n. If not, computes all conditions, if any, under which the rank of A becomes less than n.</Text-field>
</Input>
</Group>
<Group labelreference="L13775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop:= proc(A, n)
  local i, j, seq_rows, seq_cols, dets:={}, n_rows, n_cols, output, sets_of_s_elements_from_1_to_t, add_one_more:

  add_one_more:= proc(l, m)
    local i, j, out:={}:
    for i in l do
      for j from 1 to m do
         if not member(j, i) then
            out:= out union {i union {j}}:
         end if:
      end do:
    end do:
    return out:
  end proc:

  sets_of_s_elements_from_1_to_t:= proc(s, t)
    local i, out:
    out:= {seq({i}, i=1..t)}:
    for i from 1 to s-1 do
      out:= add_one_more(out, t):
    end do:
    return out:
  end proc:

  n_rows, n_cols := Dimensions(A):
  seq_rows:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_rows))]:
  seq_cols:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_cols))]:
  for i in seq_rows do
    for j in seq_cols do
      dets:= dets union {Determinant(SubMatrix(A, i, j))}:
    end do:
  end do:
  output:= {seq({seq(`if`(lhs(i) = rhs(i), NULL, convert(i, radical)), i in j)}, j in {solve(dets)})}:
  if output = {} then
    return false:
  elif output = {{}} then
    return true:
  else
    return op(output):
  end if:
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L14125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`&amp;is_in`:= proc(point, subspace)
option inline:
return `if`({seq(`if`(lhs(i) = rhs(i), NULL, 1), i in simplify(eval(subspace, point)))} = {}, true, false):
end proc:</Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L13305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Number of invariants</Text-field></Title>
<Group labelreference="L14142" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recall point o is</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14141" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">o</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRIjBGJ0Y+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUklbXN1YkdGJDYlLUYxNiVRInlGJ0Y0RjdGVC8lL3N1YnNjcmlwdHNoaWZ0R0ZXRjpGVEY+RlgtRiw2Ji1GXW82JS1GMTYlUSJwRidGNEY3RlRGYm9GOkZURj5GWC1GLDYmLUZdbzYlLUYxNiVRInFGJ0Y0RjdGVEZib0Y6RlRGPkZYLUYsNiYtRl1vNiUtRjE2JVEiekYnRjRGN0ZURmJvRjpGVEY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NycvSSJ4RyUqcHJvdGVjdGVkRyIiIS8mSSJ5R0YlNiNGJkYmLyZJInBHRiVGKkYmLyZJInFHRiVGKkYmLyZJInpHRiVGKkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We take P1 prolonged to 1-jet, evaluated at o. The component matrix of the vector fields of P1 acting on the fibre over o is</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix_P1_jet1:= jet_matrix(P1, o, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUS9tYXRyaXhfUDFfamV0MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY9LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRmduRmduRmduRl5vRmFvRmNvRlotRmVuNiktRmhuNigtSSZtZnJhY0dGJDYoLUYsNiYtRltvNiRRIjNGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGanAtSShtc3Vic3VwR0YkNictRi82JVEieUYnRjJGNS1GW282JEZnb0Y8LUZbbzYkUSIyRidGPC8lMXN1cGVyc2NyaXB0c2hpZnRHRl1vLyUvc3Vic2NyaXB0c2hpZnRHRl1vRjxGZHEvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0ZARl5vRmFvRmNvRmVvRmhvLUZobjYoLUZfcDYoLUYsNihGY3BGZnAtSSVtc3ViR0YkNiVGX3FGYnFGaXFGZnAtRltzNiUtRi82JVEicEYnRjJGNUZicUZpcUY8RmRxRltyRl1yRmByRmJyRl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNiYtRl9wNigtRiw2JkZjcEZmcC1GW3M2JS1GLzYlUSJ6RidGMkY1RmJxRmlxRjwtRltvNiRRIjRGJ0Y8RltyRl1yRmByRmJyLUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZmdC1GX3A2KC1GLDYoRmNwRmZwRmpyRmZwLUZbczYlLUYvNiVRInFGJ0YyRjVGYnFGaXFGPEZkcUZbckZdckZgckZickY8Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUZfcDYoLUYsNihGY3BGZnBGanJGZnBGanNGPEZkcUZbckZdckZgckZickZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KS1GaG42KC1GLDYoRl90RmZwRmpyRmZwRl1zRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2Jy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRktGZXRGZ3QtRl9wNihGaHNGZHFGW3JGXXJGYHJGYnJGYnQtRiw2JkZfdEZmcC1GXXE2J0Zfc0ZicUZkcUZncUZpcUY8RjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KEZfdEZmcEZdc0ZmcEZcdUY8Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNihGX3RGZnBGXXNGZnBGanNGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KUZnbi1GaG42KC1GLDYmRmNwRmZwRmpyRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2JkZfdEZmcEZdc0Y8Rl5vRmFvRmNvRmVvRmhvRmduRl5vRmFvRmNvLUZlbjYpLUZobjYoRmpyRl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNiVGYXZGXXNGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYlRmF2LUYsNiZGY3BGZnBGXHVGPEY8Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNiVGYXYtRiw2JkZkcUZmcEZqc0Y8RjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNilGZ24tRmhuNihGXXNGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2JkZkcUZmcEZcdUY8Rl5vRmFvRmNvRmVvRmhvLUZobjYoRl55Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYpRmduRmduLUZobjYoLUYsNiVGYXYtRl9wNihGYnFGZHFGW3JGXXJGYHJGYnJGPEZeb0Zhb0Zjb0Zlb0Zob0ZeeEZeb0Zhb0Zjby1GZW42KS1GaG42KC1GLDYmLUYsNihGZHFGZnBGanJGZnBGXHVGPEZidEZqc0Y8Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNihGZHFGZnBGXXNGZnBGXHVGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYmRmRxRmZwLUZdcTYnRl51RmJxRmRxRmdxRmlxRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KEZkcUZmcEZcdUZmcEZqc0Y8Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib0Zfci9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZFxsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9dbC8lJmZyYW1lR0ZfXWwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxdbC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZ15sRjwtRlM2KC1GLDYmLUZYNj0tRmVuNiktRmhuNigtRltvNiZGXW9GYl5sRmVebEY8Rl5vRmFvRmNvRmVvRmhvRmhfbEZoX2xGaF9sRl5vRmFvRmNvRmZfbC1GZW42KS1GaG42KC1GLDYoLUZfcDYpLUZbbzYmRmVwRmJebEZlXmxGPC1GW282JkZmcUZiXmxGZV5sRjxGW3JGXXJGYHJGYnJGYl5sRmZwLUYsNiYtRl1xNictRi82J0ZhcUYyRmJebEZlXmxGNS1GLDYmLUZbbzYmRmdvRmJebEZlXmxGPEZiXmxGZV5sRjxGZmBsRmdxRmlxRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KEZiYGxGZnAtRiw2KC1GW3M2JUZcYWxGXmFsRmlxRmZwLUZbczYlLUYvNidGYXNGMkZiXmxGZV5sRjVGXmFsRmlxRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KC1GLDYoLUZfcDYpRmRgbC1GW282JkZhdEZiXmxGZV5sRjxGW3JGXXJGYHJGYnJGYl5sRmZwLUYsNiYtRltzNiUtRi82J0ZedEYyRmJebEZlXmxGNUZeYWxGaXFGYl5sRmVebEY8RmJebEZlXmxGPC1GOTYvUSIrRidGYl5sRmVebEY8Rj5GQUZDRkVGR0ZJRktGZXRGZ3QtRiw2KEZiYGxGZnAtRiw2KEZoYWxGZnAtRltzNiUtRi82J0ZgdUYyRmJebEZlXmxGNUZeYWxGaXFGYl5sRmVebEY8RmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KEZiYGxGZnAtRiw2KEZoYWxGZnBGamJsRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNiktRmhuNigtRiw2KkZmYmxGZnBGaGFsRmZwRmphbEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KS1GOTYvRmN2RmJebEZlXmxGPEY+RkFGQ0ZFRkdGSUZLRmV0Rmd0LUYsNihGYmBsRmZwRmhibEZiXmxGZV5sRjxGXmNsLUYsNihGZmJsRmZwLUZdcTYnRlxibEZeYWxGZmBsRmdxRmlxRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KkZmYmxGZnBGamFsRmZwRmVjbEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KkZmYmxGZnBGamFsRmZwRmpibEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNilGaF9sLUZobjYoLUYsNihGZGBsRmZwRmhhbEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KEZmYmxGZnBGamFsRmJebEZlXmxGPEZeb0Zhb0Zjb0Zlb0Zob0ZoX2xGXm9GYW9GY28tRmVuNiktRmhuNihGaGFsRl5vRmFvRmNvRmVvRmhvLUZobjYoLUYsNidGaWRsRmphbEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2J0ZpZGwtRiw2KEZkYGxGZnBGZWNsRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2J0ZpZGwtRiw2KEZmYGxGZnBGamJsRmJebEZlXmxGPEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNilGaF9sLUZobjYoRmphbEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYoRmZgbEZmcEZlY2xGYl5sRmVebEY8Rl5vRmFvRmNvRmVvRmhvLUZobjYoRmVnbEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KUZoX2xGaF9sLUZobjYoLUYsNidGaWRsLUZfcDYpRmBhbEZmYGxGW3JGXXJGYHJGYnJGYl5sRmJebEZlXmxGPEZeb0Zhb0Zjb0Zlb0Zob0ZlZmxGXm9GYW9GY28tRmVuNiktRmhuNigtRiw2KC1GLDYqRmZgbEZmcEZlY2xGZnBGaGFsRmJebEZlXmxGPEZeY2xGamJsRmJebEZlXmxGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYqRmZgbEZmcEZqYWxGZnBGZWNsRmJebEZlXmxGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYoRmZgbEZmcC1GXXE2J0ZnY2xGXmFsRmZgbEZncUZpcUZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2KkZmYGxGZnBGZWNsRmZwRmpibEZiXmxGZV5sRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY29GaFtsRltcbEZdXGxGXlxsRmBcbEZiXGxGZVxsRmdcbEZqXGxGXV1sRmBdbEZiXWxGZF1sRmddbEZpXWxGW15sRl1ebEZgXmxGYl5sRmVebEY8RmJebEZlXmxGPC9GW19sUSJbRicvRl5fbFEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS9tYXRyaXhfUDFfamV0MUdGKFgsJSFHRihGKFtnbCEiJSEhISNFIioiJS1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjAtSSZtZnJhY0dGMjYkLUklbXJvd0dGMjYlLUYxNiNRIjNGKC1JI21vR0YyNiNRMSZJbnZpc2libGVUaW1lcztGKC1JKG1zdWJzdXBHRjI2JS1JI21pR0YyNiNRInlGKC1GMTYjUSIxRigtRjE2I1EiMkYoRk4tRjs2Jy1GMTYjUSI0RihGQC1JJW1zdWJHRjI2JEZHRktGQC1GVzYkLUZINiNRInBGKEZLRjBGVkYwRjAtRjs2JS1GOzYnRk5GQEZWRkAtRlc2JC1GSDYjUSJxRihGSy1GQTYjUScmcGx1cztGKC1GVzYkLUZINiNRInpGKEZLRjBGMC1GODYkLUY7NidGPUZARlZGQEZZRk4tRjs2Ji1GQTYjUSomdW1pbnVzMDtGKC1GODYkLUY7NiVGPUZARmRvRk5GYW8tRjs2JUZTRkAtRkU2JUZlbkZLRk4tRjs2JUY9RkBGVi1GOzYkRl9wRllGWUYwLUY7NidGTkZARllGQEZcb0YwRjAtRjs2JS1GODYkRmRwRlNGYW8tRjg2JC1GOzYnRj1GQEZWRkBGXG9GTi1GOzYnRlNGQEZZRkBGXG8tRjs2JUZTRkBGWS1GOzYkRl9wLUY7NiVGPUZARlxvLUY7NiVGTkZARlxvLUY7NiRGX3AtRjg2JEZLRk4tRjs2JUZORkAtRkU2JUZeb0ZLRk5GMEYwLUY4NiQtRjs2J0Y9RkBGVkZARmRvRk4tRjs2J0ZTRkBGWUZARmRvRjAtRjs2JEZfcC1GOzYlRk5GQEZkb0Zic0ZWLUY7NidGTkZARlxvRkBGZG83Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjUnbz9xW1JSKW9XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Columns of the matrix correspond to component D_(x_k) of the vector fields, where x_k are the following</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set({}, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicEYnRjVGOEY7RkFGRC1GLzYlLUYyNiVRInFGJ0Y1RjhGO0ZBRkQtRi82JS1GMjYlUSJ6RidGNUY4RjtGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSkY/Rj8vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyYmSSJ5RyUqcHJvdGVjdGVkRzYjIiIiJkkicEdGJUYmJkkicUdGJUYmJkkiekdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14143" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_P1_jet1, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRj42JFEiNEYnRkEtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GZm8tSShtc3Vic3VwR0YkNictRjQ2JVEicEYnRjdGOkY9LUY+NiRRIjJGJ0ZBLyUxc3VwZXJzY3JpcHRzaGlmdEdGRUZDRkEtRkc2LVEoJm1pbnVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GZ3AtRiM2Ji1GPjYkUSIzRidGQUZiby1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkFGQS1GIzYmLUY+NiRRIjZGJ0ZBRmJvLUYxNiUtRjQ2JVEieUYnRjdGOkY9RkNGQS8lLmxpbmV0aGlja25lc3NHRkAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXIvJSliZXZlbGxlZEdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnLUZHNi1RKCZjb21tYTtGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGZW8vRmduUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiM2KC1GIzYmRmhxRkYtRj42JEZFRkFGQS1GRzYtUSIsRidGQUZKRl9zRk9GUUZTRlVGV0Zlb0Zgcy1GIzYmRl5xRkZGaHNGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkFGZnJGaXJGXHMtRiw2Ji1GIzYoRmZzRmpzLUYjNiZGXnFGRi1GaW42KEZdb0ZbcUZdckZfckZickZkckZBRl90RmJ0RkFGQUZmckZpckZB">NiU8Iy8mSSJxRyUqcHJvdGVjdGVkRzYjIiIiLCQqKCNGKSIiJ0YpLCYqJiIiJUYpKSZJInBHRidGKCIiI0YpRikqJiIiJEYpJkkiekdGJ0YoRikhIiJGKSZJInlHRidGKEY5Rik8JC9GOiIiIS9GN0Y+PCRGPS9GNywkKiYjRjBGNkYpRjFGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 4</Text-field>
</Input>
</Group>
<Group labelreference="L13337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The rank drops exactly at \316\2402 and at N.</Font></Text-field><Text-field style="Text" layout="Normal">At N the rank drops to 3</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14150" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(N, o)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUYsNiYtSSZtZnJhY0dGJDYoLUYsNiYtRjw2JFEiNEYnRj8tRkU2LVExJkludmlzaWJsZVRpbWVzO0YnRj9GSEZLRk1GT0ZRRlNGVS9GWFEmMC4wZW1GJy9GZW5GZG8tSShtc3Vic3VwR0YkNictRjI2JVEicEYnRjVGOEY7LUY8NiRRIjJGJ0Y/LyUxc3VwZXJzY3JpcHRzaGlmdEdGQ0ZBRj8tRjw2JFEiM0YnRj8vJS5saW5ldGhpY2tuZXNzR0Y+LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRkotRkU2LVEoJm1pbnVzO0YnRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GYXEtRiw2KEZccEZgby1GLzYlLUYyNiVRInlGJ0Y1RjhGO0ZBRmBvLUYvNiUtRjI2JVEicUYnRjVGOEY7RkFGP0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkiekclKnByb3RlY3RlZEc2IyIiIiwmKiYjIiIlIiIkIiIiKSZJInBHJSpwcm90ZWN0ZWRHNiMiIiIiIiMiIiIiIiIqKCIiIyIiIiZJInlHJSpwcm90ZWN0ZWRHNiMiIiIiIiImSSJxRyUqcHJvdGVjdGVkRzYjIiIiIiIiISIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_P1_jet1, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkieUclKnByb3RlY3RlZEc2IyIiIiIiIS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13646" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(PI2, o)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkieUclKnByb3RlY3RlZEc2IyIiIiIiIS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">At \316\2402 the rank drops to 2</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_P1_jet1, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiIiIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13631" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(PI, o)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiIiIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">At \316\240 the rank drops to 1</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_P1_jet1, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">TM\134(N \342\213\203 \316\240</Font><Font superscript="true">2</Font>)
g(v,v) &gt; 0</Text-field></Title>
<Group labelreference="L13699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">For points in TM\134(N\342\213\203\316\2402), we have two open orbits</Font></Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We select &quot;point1&quot; in TM\134(N\342\213\203\316\2402) with N &gt; 0</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1:= [op(o), y[1]=0, p[1]=0, q[1]=0, z[1]=-1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(nullcone, point1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1 &amp;is_in PI2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14111" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We fix the point1 in 1-jet, look at the action of P1 prolonged to 2nd jets in the fibre over this point</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point1, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point1, 2), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13503" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 3, so we have 1 differential invariant.</Text-field>
</Input>
</Group>
<Group labelreference="L13654" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1_2:= [op(point1), y[2]=0, p[2]=0, q[2]=0, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point1_2, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYlLUkmbWZyYWNHRiQ2KS1GODYmUSI5RidGO0Y+RkEtRjg2JlEiMkYnRjtGPkZBLyUubGluZXRoaWNrbmVzc0dGTS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbby8lKWJldmVsbGVkR0ZARjstSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmRwLUYsNiMtSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJ5RicvJSdpdGFsaWNHUSV0cnVlRidGO0Y+L0ZCUSdpdGFsaWNGJy1GLDYjLUY4NiZRIjNGJ0Y7Rj5GQS8lL3N1YnNjcmlwdHNoaWZ0R0Y6RkRGR0ZJRktGTi1GNTYoLUYsNiUtRjg2JlEiNkYnRjtGPkZBRmBvLUZqcDYlLUZdcTYnUSJwRidGYHFGO0Y+RmNxRmVxRmpxRkRGR0ZJRktGTkY0RkRGR0ZJLUYyNiktRjU2KC1GLDYkLUZhbzYvUSomdW1pbnVzMDtGJ0Y7Rj5GQUZkb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRLDAuMjIyMjIyMmVtRicvRmZwRmJzRmlwRkRGR0ZJRktGTi1GNTYoLUYsNiRGXnMtRiw2JUZaRmBvRmNyRkRGR0ZJRktGTi1GNTYoLUYsNiRGXnMtRiw2JUZncUZgby1GanA2JS1GXXE2J1EicUYnRmBxRjtGPkZjcUZlcUZqcUZERkdGSUZLRk4tRjU2KC1GLDYkRl5zLUYsNiVGWkZgby1GanA2JS1GXXE2J1EiekYnRmBxRjtGPkZjcUZlcUZqcUZERkdGSUZLRk5GREZHRkkvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSEZbby9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmJxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3YvJSZmcmFtZUdGZ3YvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmR2RjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13343" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point1_2, 3), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicEclKnByb3RlY3RlZEc2IyIiJCIiIS8mSSJ5R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Has generically rank 2, so 2 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1_3:= [op(point1_2), y[3]=1, p[3]=0, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point1_3, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2JS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGNi8lK2dyb3VwYWxpZ25HRjYvJSZhbGlnbkdRJWF4aXNGJy9GNVEpYmFzZWxpbmVGJy9GOFEnY2VudGVyRicvRjpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGSS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZULyUmZnJhbWVHRlQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGaG4vJS1kaXNwbGF5c3R5bGVHRmhuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlEvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmVv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">No vector fields, so 4 invariants</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13552" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">4, 3, 2, 0
</Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 2</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 3,</Text-field><Text-field style="Text" layout="Normal">4 invariants of order 4, 5,...</Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">TM\134(N \342\213\203 \316\240</Font><Font superscript="true">2</Font>)
g(v,v) &lt; 0</Text-field></Title>
<Group labelreference="L14124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">As in the previous case, the rank is generically 4 for the other open orbit in TM\134N</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, o, 1), 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRj42JFEiNEYnRkEtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GZm8tSShtc3Vic3VwR0YkNictRjQ2JVEicEYnRjdGOkY9LUY+NiRRIjJGJ0ZBLyUxc3VwZXJzY3JpcHRzaGlmdEdGRUZDRkEtRkc2LVEoJm1pbnVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GZ3AtRiM2Ji1GPjYkUSIzRidGQUZiby1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkFGQS1GIzYmLUY+NiRRIjZGJ0ZBRmJvLUYxNiUtRjQ2JVEieUYnRjdGOkY9RkNGQS8lLmxpbmV0aGlja25lc3NHRkAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXIvJSliZXZlbGxlZEdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnLUZHNi1RKCZjb21tYTtGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGZW8vRmduUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiM2KC1GIzYmRmhxRkYtRj42JEZFRkFGQS1GRzYtUSIsRidGQUZKRl9zRk9GUUZTRlVGV0Zlb0Zgcy1GIzYmRl5xRkZGaHNGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkFGZnJGaXJGXHMtRiw2Ji1GIzYoRmZzRmpzLUYjNiZGXnFGRi1GaW42KEZdb0ZbcUZdckZfckZickZkckZBRl90RmJ0RkFGQUZmckZpckZB">NiU8Iy8mSSJxRyUqcHJvdGVjdGVkRzYjIiIiLCQqKCNGKSIiJ0YpLCYqJiIiJUYpKSZJInBHRidGKCIiI0YpRikqJiIiJEYpJkkiekdGJ0YoRikhIiJGKSZJInlHRidGKEY5Rik8JC9GOiIiIS9GN0Y+PCRGPS9GNywkKiYjRjBGNkYpRjFGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13678" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We select &quot;point12&quot; in TM\134(N\342\213\203\316\2402) with N &lt; 0</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2:= [op(o), y[1]=0, p[1]=0, q[1]=0, z[1]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14132" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(nullcone, point2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErJnVtaW51czA7M0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">ISIk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14131" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2 &amp;is_in PI2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14133" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point2, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point2, 2), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14135" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 3, so we have 1 differential invariant.</Text-field>
</Input>
</Group>
<Group labelreference="L13326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_2:= [op(point2), y[2]=0, p[2]=0, q[2]=0, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point2_2, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GLDYlLUkmbWZyYWNHRiQ2KS1GODYmUSI5RidGO0Y+RkEtRjg2JlEiMkYnRjtGPkZBLyUubGluZXRoaWNrbmVzc0dGTS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0ZARjstRlU2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWEZaRmZuRmhuRmpuRlxvRl5vL0Zhb1EmMC4wZW1GJy9GZG9GXXEtRiw2Iy1JJW1zdWJHRiQ2JS1JI21pR0YkNidRInlGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y7Rj4vRkJRJ2l0YWxpY0YnLUYsNiMtRjg2JlEiM0YnRjtGPkZBLyUvc3Vic2NyaXB0c2hpZnRHRjpGREZHRklGS0ZOLUY1NigtRiw2JEZULUYsNiUtRjg2JlEiNkYnRjtGPkZBRmlwLUZicTYlLUZlcTYnUSJwRidGaHFGO0Y+RltyRl1yRmJyRkRGR0ZJRktGTkY0RkRGR0ZJLUYyNiktRjU2KC1GLDYkRlRGYXFGREZHRklGS0ZOLUY1NigtRiw2JEZULUYsNiVGXXBGaXBGXXNGREZHRklGS0ZOLUY1NigtRiw2JEZULUYsNiVGX3JGaXAtRmJxNiUtRmVxNidRInFGJ0ZocUY7Rj5GW3JGXXJGYnJGREZHRklGS0ZOLUY1NigtRiw2JEZULUYsNiVGXXBGaXAtRmJxNiUtRmVxNidRInpGJ0ZocUY7Rj5GW3JGXXJGYnJGREZHRklGS0ZORkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGZHAvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZqcS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmB2LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt3LyUmZnJhbWVHRlt3LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZodkY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point2_2, 3), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicEclKnByb3RlY3RlZEc2IyIiJCIiIS8mSSJ5R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13475" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Has generically rank 2, so 2 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_3:= [op(point1_2), y[3]=1, p[3]=0, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14137" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point2_3, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2JS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGNi8lK2dyb3VwYWxpZ25HRjYvJSZhbGlnbkdRJWF4aXNGJy9GNVEpYmFzZWxpbmVGJy9GOFEnY2VudGVyRicvRjpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGSS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZULyUmZnJhbWVHRlQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGaG4vJS1kaXNwbGF5c3R5bGVHRmhuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlEvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmVv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13672" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">No vector fields, so 4 invariants</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">4, 3, 2, 0
</Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 2</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 3,</Text-field><Text-field style="Text" layout="Normal">4 invariants of order 4, 5,...</Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">N\134\316\240</Font><Font superscript="true">2</Font></Text-field></Title>
<Group labelreference="L14156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">In N, we don't use all 4 jet coordinates of k jet order</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14155" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(N,1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicEYnRjVGOEY7RkFGRC1GLzYlLUYyNiVRInFGJ0Y1RjhGO0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZKRj9GPy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyUmSSJ5RyUqcHJvdGVjdGVkRzYjIiIiJkkicEdGJUYmJkkicUdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We use coordinates y[k], p[k], q[k], because z[k] is already expressed through them</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14157" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_expressed(Eq(N, 1))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGP0Y/LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMmSSJ6RyUqcHJvdGVjdGVkRzYjIiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, o, 1, N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, o, 1, N), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicEclKnByb3RlY3RlZEc2IyIiIiIiIS8mSSJ5R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 3</Text-field>
</Input>
</Group>
<Group labelreference="L13262" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_1:= [op(o), y[1]=-1/2, p[1]=0, q[1]=1, z[1]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14160" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_1 &amp;is_in N</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14158" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_1 &amp;is_in PI2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14161" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point3_1, 2, N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14162" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point3_1, 2, N), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RictRkc2LVEoJmNvbW1hO0YnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GIzYmRjBGRi1JJm1mcmFjR0YkNigtRiM2JkY9LUZHNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkpGTUZPRlFGU0ZVRldGZG8vRmduRmVvLUYsNiQtRiM2KC1JKG1zdWJzdXBHRiQ2Jy1GNDYlUSJwRidGN0Y6Rj1GPS8lMXN1cGVyc2NyaXB0c2hpZnRHRkVGQy1GRzYtUSgmbWludXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZlcS1GIzYmRj1GYXAtRjE2JUZccUY9RkNGQS1GRzYtUScmcGx1cztGJ0ZBRkpGTUZPRlFGU0ZVRldGZHFGZnEtRj42JFEiMUYnRkFGQUZBRkEtRiM2Ji1GPjYkUSIzRidGQUZhcC1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkEvJS5saW5ldGhpY2tuZXNzR0Zgci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfcy8lKWJldmVsbGVkR0ZMRkFGQUZqbkZdb0ZB">NiQ8Iy8mSSJxRyUqcHJvdGVjdGVkRzYjIiIjIiIhPCMvRiUsJCooI0YpIiIkIiIiLCgqJCkmSSJwR0YnRihGKUYxRjEqJkYpRjFGNUYxISIiRjFGMUYxJkkieUdGJ0YoRjhGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 3</Text-field>
</Input>
</Group>
<Group labelreference="L14204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(N,2), point3_1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUYsNiYtRjE2JS1GNDYlUSJxRidGN0Y6Rj1GQy1GRzYtUSgmbWludXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZjby1GLDYmRj0tRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GW3AtRjE2JS1GNDYlUSJ5RidGN0Y6Rj1GQ0ZBRkFGQS1GRzYtUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmpvL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYmLUY+NiRRIjFGJ0ZBRkZGanBGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyQvJkkiekclKnByb3RlY3RlZEc2IyIiIywmJkkicUdGJkYnIiIiKiZGKEYsJkkieUdGJkYnRiwhIiIvRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_2:= [op(point3_1), y[2]=1/2, p[2]=0, q[2]=1, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_2 &amp;is_in Eq(N,2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14163" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point3_2, 3, N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KS1JI21uR0YkNiZRIjNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY7NiZRIjRGJ0Y+RkFGRC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGTy8lKWJldmVsbGVkR0ZDRj4vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRlYvJStncm91cGFsaWduR0ZWLyUocm93c3BhbkdGTC8lK2NvbHVtbnNwYW5HRkwtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGPkZBRkQvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZhcC1GODYpRjotRjs2JlEiMkYnRj5GQUZERkpGTUZQRlJGPkZURldGWUZlbkZnbi1GNTYoRmRwRlRGV0ZZRmVuRmduRlRGV0ZZLUYyNigtRjU2KC1GODYpLUY7NiZRIjlGJ0Y+RkFGREZHRkpGTUZQRlJGPkZURldGWUZlbkZnbi1GNTYoLUYsNiRGXW8tRjg2KUZhcUZmcEZKRk1GUEZSRj5GVEZXRllGZW5GZ24tRjU2KEZocUZURldGWUZlbkZnbkZURldGWS1GMjYoLUY1NigtRjg2KS1GOzYmUSMxMUYnRj5GQUZERjpGSkZNRlBGUkY+RlRGV0ZZRmVuRmduLUY1NigtRiw2JEZdby1GOzYmUSI2RidGPkZBRkRGVEZXRllGZW5GZ24tRjU2KEZpckZURldGWUZlbkZnbkZURldGWS8lJmFsaWduR1ElYXhpc0YnL0ZVUSliYXNlbGluZUYnL0ZYRk8vRlpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3QvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnQvJSZmcmFtZUdGZnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN0Rj5GQUZELyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point3_2, 3, N), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14164" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point3_2, 3, N), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13563" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 2</Text-field>
</Input>
</Group>
<Group labelreference="L14207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(N,3), point3_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUYsNiktRkc2LVEqJnVtaW51czA7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZeby1JJm1mcmFjR0YkNigtRj42JFEiNEYnRkFGPS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3AvJSliZXZlbGxlZEdGTC1GRzYtUScmcGx1cztGJ0ZBRkpGTUZPRlFGU0ZVRldGXW9GX28tRjE2JS1GNDYlUSJxRidGN0Y6Rj1GQy1GRzYtUSgmbWludXM7RidGQUZKRk1GT0ZRRlNGVUZXRl1vRl9vLUYsNiYtRj42JFEiMkYnRkEtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GZHEtRjE2JS1GNDYlUSJ5RidGN0Y6Rj1GQ0ZBRkFGQS1GRzYtUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmNxL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYmLUY+NiRGRUZBRkZGY3JGQUZbci1GLDYmLUY+NiRGaG9GQUZGRmdyRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUvJkkiekclKnByb3RlY3RlZEc2IyIiJCwoIyIiJUYoISIiJkkicUdGJkYnIiIiKiYiIiNGLyZJInlHRiZGJ0YvRiwvIiIhRjUvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_3:= [op(point3_2), y[3]=0, p[3]=0, q[3]=0, z[3]=-4/3]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_3 &amp;is_in Eq(N,3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14165" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point3_3, 4, N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSNtbkdGJDYkUSI1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtRjs2JFErJnVtaW51czA7OUYnRj5GQUZERkZGSEZLLUY4NigtRjs2JFEiOUYnRj5GQUZERkZGSEZLRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl9vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmpvLyUmZnJhbWVHRmpvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmRwLyUtZGlzcGxheXN0eWxlR0ZkcC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Znby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGZHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmNxLUYsNigtRi82Ji1GMjY1LUY1NigtRjg2KC1GOzYmRj1GXnFGYXFGPkZBRkRGRkZIRkstRjg2KC1GLzYnLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGXnFGYXFGPi8lJmZlbmNlR0ZkcC8lKnNlcGFyYXRvckdGZHAvJSlzdHJldGNoeUdGZHAvJSpzeW1tZXRyaWNHRmRwLyUobGFyZ2VvcEdGZHAvJS5tb3ZhYmxlbGltaXRzR0ZkcC8lJ2FjY2VudEdGZHAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZgdC1GOzYmRlZGXnFGYXFGPkZecUZhcUY+RkFGREZGRkhGSy1GODYoRmN0RkFGREZGRkhGS0ZBRkRGRkZXRlovRkVGW3FGaG5Gam5GXW9GYG9GYm9GZW9GaG9GW3BGXXBGX3BGYnBGZXBGZ3BGaXBGXHFGXnFGYXFGPkZecUZhcUY+L0ZncVEiW0YnL0ZqcVEiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiNUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Ziby1GODYmUSI5RidGO0Y+RkFGREZHRklGS0ZOLUY1NihGZW9GREZHRklGS0ZORkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJnJpZ2h0RicvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGY3EvJSZmcmFtZUdGY3EvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdGYHAvJTBtaW5sYWJlbHNwYWNpbmdHRmBxRjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14166" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point3_3, 4, N), 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13509" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is 1</Text-field>
</Input>
</Group>
<Group labelreference="L14210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(N, 4), point3_3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUYsNigtRj42JFEiMkYnRkEtRkc2LVEnJnBsdXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GMTYlLUY0NiVRInFGJ0Y3RjpGPUZDLUZHNi1RKCZtaW51cztGJ0ZBRkpGTUZPRlFGU0ZVRldGYG9GYm8tRiw2JkZqbi1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSYwLjBlbUYnL0ZnbkZhcC1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkFGQUZBLUZHNi1RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGYHAvRmduUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiw2JS1GRzYtUSomdW1pbnVzMDtGJ0ZBRkpGTUZPRlFGU0ZVRldGYG9GYm8tSSZtZnJhY0dGJDYoRj0tRj42JFEiM0YnRkEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmByLyUpYmV2ZWxsZWRHRkxGQUZGRmBxRkFGaHAtRiw2Ji1GPjYkRkVGQUZGRmdyRkFGaHAtRiw2Ji1GPjYkRl1yRkFGRkZbc0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYvJkkiekclKnByb3RlY3RlZEc2IyIiJSwoIiIjIiIiJkkicUdGJkYnRisqJkYqRismSSJ5R0YmRidGKyEiIi8jISIlIiIkRjMvIiIhRjcvRitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_4:= [op(point3_3), y[4]=0, p[4]=0, q[4]=0, z[4]=2]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_4 &amp;is_in Eq(N, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14167" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point3_4, 5, N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2JS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGNi8lK2dyb3VwYWxpZ25HRjYvJSZhbGlnbkdRJWF4aXNGJy9GNVEpYmFzZWxpbmVGJy9GOFEnY2VudGVyRicvRjpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGSS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZULyUmZnJhbWVHRlQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGaG4vJS1kaXNwbGF5c3R5bGVHRmhuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlEvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmVv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is 0</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">3, 3, 2, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 2</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 3</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 4</Text-field><Text-field style="Text" layout="Normal">3 invariants of order 5,...</Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">\316\240</Font><Font superscript="true">2</Font><Font encoding="UTF-8">\134\316\240</Font></Text-field></Title>
<Group labelreference="L14185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">For \316\2402 we use the 1-jet coordinates:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(PI2, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicUYnRjVGOEY7RkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkpGP0Y/LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQmSSJwRyUqcHJvdGVjdGVkRzYjIiIiJkkicUdGJUYm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, o, 1, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, o, 1, PI2), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicEclKnByb3RlY3RlZEc2IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13571" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 2</Text-field>
</Input>
</Group>
<Group labelreference="L13348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4:= [op(o), y[1]=0, p[1]=1, q[1]=0, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4 &amp;is_in PI2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4 &amp;is_in PI</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point4, 2, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1JJm1mcmFjR0YkNiktRjg2JlEiNEYnRjtGPkZBLUY4NiZRIjNGJ0Y7Rj5GQS8lLmxpbmV0aGlja25lc3NHRk0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW4vJSliZXZlbGxlZEdGQEY7RkRGR0ZJRktGTkZERkdGSS1GMjYnLUY1NihGVUZERkdGSUZLRk5GNEZERkdGSS1GMjYnLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGXHEtRlM2KUZYLUY4NiZRIjJGJ0Y7Rj5GQUZlbkZnbkZqbkZcb0Y7RkRGR0ZJRktGTkY0RkRGR0ZJLUYyNidGNC1GNTYoLUYsNiRGaG8tRiw2JS1GODYmUSMxMkYnRjtGPkZBLUZpbzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZccEZecEZgcEZicEZkcEZmcEZocC9GW3FRJjAuMGVtRicvRl5xRmNyLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2I0ZhcS8lL3N1YnNjcmlwdHNoaWZ0R0Y6RkRGR0ZJRktGTkZERkdGSS1GMjYnLUY1NigtRiw2JEZoby1GODYmRk1GO0Y+RkFGREZHRklGS0ZOLUY1NigtRiw2JUZVRl9yLUZmcjYlLUZpcjYnUSJwRidGXHNGO0Y+Rl9zRmFzRmNzRkRGR0ZJRktGTkZERkdGSS1GMjYnLUY1NigtRiw2JEZob0ZhdEZERkdGSUZLRk4tRjU2KC1GLDYkRmhvLUYsNiVGYXFGX3JGZXJGREZHRklGS0ZORkRGR0ZJLUYyNictRjU2KEZgdUZERkdGSUZLRk5GNEZERkdGSS8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIRmluL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGXnMvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zidi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zddy8lJmZyYW1lR0Zddy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanZGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point4, 2, PI2), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 2</Text-field>
</Input>
</Group>
<Group labelreference="L13567" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(PI2, 2), point4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkYtRj42JEZFRkFGQUZbby1GLDYmRmpvRkZGam9GQUZbb0ZccC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyYvJkkieUclKnByb3RlY3RlZEc2IyIiIyIiIi8mSSJ6R0YmRiciIiEvRi1GLUYu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_2:= [op(point4), y[2]=1, p[2]=0, q[2]=0, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_2 &amp;is_in Eq(PI2, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point4_2, 3, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk0tRjU2KC1GLDYlLUY4NiZRIzE2RidGO0Y+RkEtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVvLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2Iy1GODYmUSIzRidGO0Y+RkEvJS9zdWJzY3JpcHRzaGlmdEdGOkZERkdGSUZLRk5GREZHRkktRjI2J0Y0LUY1NigtRiw2JC1GWDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRmVxLUYsNiUtRjg2JlEiNkYnRjtGPkZBRldGaG9GREZHRklGS0ZORkRGR0ZJLUYyNictRjU2KC1GLDYkRmFxLUYsNiUtRjg2JlEiNEYnRjtGPkZBRldGaG9GREZHRklGS0ZOLUY1NigtRiw2JEZhcS1GLDYlRlRGVy1GaW82JS1GXHA2J1EicUYnRl9wRjtGPkZicEZkcEZpcEZERkdGSUZLRk5GREZHRkktRjI2Jy1GNTYoLUYsNiRGYXEtRiw2JS1GODYmUSIyRidGO0Y+RkFGV0Zob0ZERkdGSUZLRk4tRjU2KC1GLDYkRmFxLUYsNiVGZnBGV0Zdc0ZERkdGSUZLRk5GREZHRkktRjI2Jy1GNTYoLUYsNiVGanNGV0Zdc0ZERkdGSUZLRk5GNEZERkdGSS8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIUSdjZW50ZXJGJy9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmFwLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnUvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXYvJSZmcmFtZUdGYXYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl52RjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point4_2, 3, PI2), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInFGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicEclKnByb3RlY3RlZEc2IyIiJCIiIS8mSSJxR0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has generically rank 2</Text-field>
</Input>
</Group>
<Group labelreference="L13515" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(PI2, 3), point4_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUY+NiRRIjFGJ0ZBRkZGW3BGQUZqbi1GLDYmRmhuRkZGaG5GQUZqbkZecEZqbkZecC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NygvJkkieUclKnByb3RlY3RlZEc2IyIiJCIiIS8mSSJ6R0YmRidGKS8iIiJGLi9GKUYpRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_3:= [op(point4_2), y[3]=0, p[3]=1, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_3 &amp;is_in Eq(PI2, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point4_3, 4, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYnLUkkbXRkR0YkNigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIzIwRidGQC1GZW42JFEiM0YnRkAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRkVGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ28vJStncm91cGFsaWduR0Znby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRjg2KC1GZW42JFEiMEYnRkBGZW9GaG9Gam9GXHBGXnBGZW9GaG9Gam8tRjU2Jy1GODYoLUYvNiVGPC1GLzYmLUZlbjYkUSIyRidGQC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRmRxLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZBUSdpdGFsaWNGJy1GZW42JFEiNEYnRkAvJS9zdWJzY3JpcHRzaGlmdEdGZHBGQEZARmVvRmhvRmpvRlxwRl5wLUY4NigtRi82JUY8LUYvNiYtRmVuNiRRIzEyRidGQEZgcS1GZ3E2JS1GanE2JVEicUYnRl1yRmByRmJyRmVyRkBGQEZlb0Zob0Zqb0ZccEZecEZlb0Zob0Zqby1GNTYnLUY4NigtRi82JkZdcUZgcUZgc0ZARmVvRmhvRmpvRlxwRl5wRmBwRmVvRmhvRmpvLyUmYWxpZ25HUSVheGlzRicvRmZvUSliYXNlbGluZUYnL0Zpb0Zgby9GW3BRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zfci8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanYtRiw2KC1GLzYmLUYyNjctRjU2Jy1GODYoLUYvNictRj02L0Y/RmV2Rmh2RkBGQ0ZGRkhGSkZMRk5GUEZSRlUtRlg2KS1GZW42JkZnbkZldkZodkZALUZlbjYmRmpuRmV2Rmh2RkBGW29GXm9GYW9GY29GZXZGZXZGaHZGQEZlb0Zob0Zqb0ZccEZecC1GODYoLUZlbjYmRmRwRmV2Rmh2RkBGZW9GaG9Gam9GXHBGXnBGZW9GaG9Gam8tRjU2Jy1GODYoLUYvNidGX3gtRi82KC1GZW42JkZfcUZldkZodkZARmBxLUZncTYlLUZqcTYnRlxyRl1yRmV2Rmh2RmByLUYvNiYtRmVuNiZGZHJGZXZGaHZGQEZldkZodkZARmVyRmV2Rmh2RkBGZXZGaHZGQEZlb0Zob0Zqb0ZccEZecC1GODYoLUYvNidGX3gtRi82KC1GZW42JkZfc0ZldkZodkZARmBxLUZncTYlLUZqcTYnRmRzRl1yRmV2Rmh2RmByRml5RmVyRmV2Rmh2RkBGZXZGaHZGQEZlb0Zob0Zqb0ZccEZecEZlb0Zob0Zqby1GNTYnLUY4NigtRi82KEZjeUZgcUZlekZldkZodkZARmVvRmhvRmpvRlxwRl5wRmd4RmVvRmhvRmpvRlt0Rl50RmB0RmF0RmN0RmV0Rmh0Rmp0Rl11RmB1RmN1RmV1Rmd1Rmp1Rlx2Rl52RmB2RmN2RmV2Rmh2RkBGZXZGaHZGQC9GXndRIltGJy9GYXdRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNiktSSNtbkdGJDYmUSMyMEYnRj1GQEZDLUZnbjYmUSIzRidGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJvLyUpYmV2ZWxsZWRHRkJGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaW8vJStncm91cGFsaWduR0Zpby8lKHJvd3NwYW5HRl9vLyUrY29sdW1uc3BhbkdGX28tRjU2KC1GZ242JlEiMEYnRj1GQEZDRmdvRmpvRlxwRl5wRmBwRmdvRmpvRlxwLUYyNictRjU2KC1GLDYkRjktRiw2JS1GZ242JlEiMkYnRj1GQEZDLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGZnEtSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJwRicvJSdpdGFsaWNHUSV0cnVlRidGPUZAL0ZEUSdpdGFsaWNGJy1GLDYjLUZnbjYmUSI0RidGPUZARkMvJS9zdWJzY3JpcHRzaGlmdEdGZnBGZ29Gam9GXHBGXnBGYHAtRjU2KC1GLDYkRjktRiw2JS1GZ242JlEjMTJGJ0Y9RkBGQ0ZicS1GaXE2JS1GXHI2J1EicUYnRl9yRj1GQEZickZkckZpckZnb0Zqb0ZccEZecEZgcEZnb0Zqb0ZccC1GMjYnLUY1NigtRiw2JUZfcUZicUZkc0Znb0Zqb0ZccEZecEZgcEZicEZnb0Zqb0ZccC8lJmFsaWduR1ElYXhpc0YnL0Zob1EpYmFzZWxpbmVGJy9GW3BGYm8vRl1wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGYXIvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZbdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZmdS8lJmZyYW1lR0ZmdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY3VGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point4_3, 4, PI2), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjRGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicUclKnByb3RlY3RlZEc2IyIiJSIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has generically rank 2</Text-field>
</Input>
</Group>
<Group labelreference="L13828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13759" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(PI2, 4), point4_3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkYtRj42JEZFRkFGQUZbby1GLDYmRmpvRkZGam9GQUZbb0ZccEZbby1GLDYmRmhuRkZGaG5GQUZbb0ZccEZbb0ZccEZbb0ZccC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyovJkkieUclKnByb3RlY3RlZEc2IyIiJSIiIi8mSSJ6R0YmRiciIiEvRi1GLUYuL0YpRilGLkYuRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_4:= [op(point4_3), y[4]=1, p[4]=0, q[4]=1, z[4]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_4 &amp;is_in Eq(PI2, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point4_4, 5, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUYsNiUtSSZtZnJhY0dGJDYpLUkjbW5HRiQ2JlEjMjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY9NiZRIjNGJ0ZARkNGRi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGUS8lKWJldmVsbGVkR0ZFRkAtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmRvLUYsNiMtSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJxRicvJSdpdGFsaWNHUSV0cnVlRidGQEZDL0ZHUSdpdGFsaWNGJy1GLDYjLUY9NiZRIjVGJ0ZARkNGRi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZfcS8lK2dyb3VwYWxpZ25HRl9xLyUocm93c3BhbkdGTi8lK2NvbHVtbnNwYW5HRk4tRjU2KC1GLDYkLUZXNi9RKiZ1bWludXMwO0YnRkBGQ0ZGRlpGZm5GaG5Gam5GXG9GXm9GYG8vRmNvUSwwLjIyMjIyMjJlbUYnL0Zmb0Zgci1GPTYmUSMxNkYnRkBGQ0ZGRl1xRmBxRmJxRmRxRmZxRl1xRmBxRmJxLyUmYWxpZ25HUSVheGlzRicvRl5xUSliYXNlbGluZUYnL0ZhcUZRL0ZjcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmJwLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXHQvJSZmcmFtZUdGXHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmlzRkBGQ0ZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point4_4, 5, PI2), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P1, point4_4, 5, PI2), 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has always rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13494" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(PI2, 5), point4_4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkYtRj42JFEiMkYnRkFGQUZqbi1GLDYmLUY+NiRRIjFGJ0ZBRkZGXnBGQUZqbi1GLDYmRmhuRkZGaG5GQUZqbkZhcEZqbkZhcEZqbkZccEZqbkZhcEZqbkZhcEZqbkZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywvJkkieUclKnByb3RlY3RlZEc2IyIiJiIiIS8mSSJ6R0YmRiciIiMvIiIiRi8vRilGKUYwRjBGLkYwRjBGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13490" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_5:= [op(point4_4), y[5]=0, p[5]=0, q[5]=0, z[5]=2]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_5 &amp;is_in Eq(PI2, 5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point4_5, 6, PI2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2JS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGNi8lK2dyb3VwYWxpZ25HRjYvJSZhbGlnbkdRJWF4aXNGJy9GNVEpYmFzZWxpbmVGJy9GOFEnY2VudGVyRicvRjpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGSS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZULyUmZnJhbWVHRlQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGaG4vJS1kaXNwbGF5c3R5bGVHRmhuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlEvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmVv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">rank 0</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13473" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">2, 2, 2, 2, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, 2, 3, 4</Text-field><Text-field style="Text" layout="Normal">1 invariant of order 5</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 6, 7, ...</Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">\316\240\134{0}</Font></Text-field></Title>
<Group labelreference="L14187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">For \316\240, we use the 1-jet coordinates:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(PI, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGP0Y/LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyMmSSJxRyUqcHJvdGVjdGVkRzYjIiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, o, 1, PI)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNj0tSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMUYxRjFGMS1GMjYmLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZG8tRiw2JS1GODYmUSIzRidGO0Y+RkEtRlc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWkZmbkZobkZqbkZcb0Zeb0Zgby9GY29RJjAuMGVtRicvRmZvRmBwLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2Iy1GODYmRk1GO0Y+RkEvJS9zdWJzY3JpcHRzaGlmdEdGOkZERkdGSUZLRk5GREZHRkktRjI2Ji1GNTYoLUYsNiUtRjg2JlEiMkYnRjtGPkZBRlxwRmJwRkRGR0ZJRktGTkZERkdGSS1GMjYmLUY1NigtRiw2JEZWLUkmbWZyYWNHRiQ2KUZgcUZqcS8lLmxpbmV0aGlja25lc3NHRk0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGQEY7RkRGR0ZJRktGTkZERkdGSS1GMjYmLUY1NigtRiw2JUZqcUZccC1JKG1zdWJzdXBHRiQ2J0ZlcEZecUZqcS8lMXN1cGVyc2NyaXB0c2hpZnRHRjpGYnFGREZHRklGS0ZORkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGanIvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZbcS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF1LyUmZnJhbWVHRmF1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedUY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is always 1</Text-field>
</Input>
</Group>
<Group labelreference="L14192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_1:= [op(o), y[1]=0, p[1]=0, q[1]=0, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_1 &amp;is_in PI</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_1, 2, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMUYxRjFGMS1GMjYmLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZG8tRiw2JS1GODYmUSI1RidGO0Y+RkEtRlc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWkZmbkZobkZqbkZcb0Zeb0Zgby9GY29RJjAuMGVtRicvRmZvRmBwLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicUYnLyUnaXRhbGljR1EldHJ1ZUYnRjtGPi9GQlEnaXRhbGljRictRiw2Iy1GODYmUSIyRidGO0Y+RkEvJS9zdWJzY3JpcHRzaGlmdEdGOkZERkdGSUZLRk5GREZHRkktRjI2Ji1GNTYoLUYsNiUtRjg2JlEiM0YnRjtGPkZBRlxwRmJwRkRGR0ZJRktGTkZERkdGSUYxLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJ2NlbnRlckYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGW3EvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zbcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zmcy8lJmZyYW1lR0Zmcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGY3NGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicUclKnByb3RlY3RlZEc2IyIiIyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13521" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13508" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13429" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 2), point5_1))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiIyIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13545" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_2:= [op(point5_1), y[2]=0, p[2]=0, q[2]=1, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_2 &amp;is_in Eq(PI, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_2, 3, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMUYxRjEtRjI2Ji1GNTYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJ0Y7Rj5GQS8lJmZlbmNlR0ZALyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmRvLUY4NiZRIjVGJ0Y7Rj5GQUZERkdGSUZLRk5GREZHRkktRjI2Ji1GNTYoLUYsNiRGVi1GLDYlLUkmbWZyYWNHRiQ2KS1GODYmRk1GO0Y+RkEtRjg2JlEiM0YnRjtGPkZBLyUubGluZXRoaWNrbmVzc0dGTS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0ZARjstRlc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGWkZmbkZobkZqbkZcb0Zeb0Zgby9GY29RJjAuMGVtRicvRmZvRmdxLUYsNiMtSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJxRicvJSdpdGFsaWNHUSV0cnVlRidGO0Y+L0ZCUSdpdGFsaWNGJy1GLDYjRmdwLyUvc3Vic2NyaXB0c2hpZnRHRjpGREZHRklGS0ZORkRGR0ZJLUYyNiYtRjU2KC1GODYmUSI2RidGO0Y+RkFGREZHRklGS0ZORkRGR0ZJLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhGXnEvRkpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zkci8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl50LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRml0LyUmZnJhbWVHRml0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZmdEY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13411" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 3), point5_2))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkYtRj42JEZFRkFGQUZbby1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZqb0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiJCIiIi8mSSJ5R0YmRiciIiEvJkkiekdGJkYnRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_3:= [op(point5_2), y[3]=0, p[3]=1, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_3 &amp;is_in Eq(PI, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_3, 4, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMUYxLUYyNiYtRjU2KC1GLDYkLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGO0Y+RkEvJSZmZW5jZUdGQC8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zkby1GODYmUSMxNEYnRjtGPkZBRkRGR0ZJRktGTkZERkdGSS1GMjYmLUY1NigtRiw2JEZWLUYsNiUtSSZtZnJhY0dGJDYpLUY4NiZRIjJGJ0Y7Rj5GQS1GODYmUSIzRidGO0Y+RkEvJS5saW5ldGhpY2tuZXNzR0ZNLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRkBGOy1GVzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZaRmZuRmhuRmpuRlxvRl5vRmBvL0Zjb1EmMC4wZW1GJy9GZm9GaHEtRiw2Iy1JJW1zdWJHRiQ2JS1JI21pR0YkNidRInFGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y7Rj4vRkJRJ2l0YWxpY0YnLUYsNiMtRjg2JlEiNEYnRjtGPkZBLyUvc3Vic2NyaXB0c2hpZnRHRjpGREZHRklGS0ZORkRGR0ZJRjEvJSZhbGlnbkdRJWF4aXNGJy9GRVEpYmFzZWxpbmVGJy9GSEZfcS9GSlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmVyLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3QvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnQvJSZmcmFtZUdGZnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN0RjtGPkZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L14226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 4), point5_3))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkYtRj42JFEiMUYnRkFGQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiJSIiIS8mSSJ5R0YmRiciIiIvJkkiekdGJkYnRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_4:= [op(point5_3), y[4]=1, p[4]=0, q[4]=0, z[4]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_4 &amp;is_in Eq(PI, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_4, 5, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYmLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRkFGREZGRjQtRjU2Ji1GODYoLUY7NiRRIjdGJ0Y+RkFGREZGRkhGS0ZBRkRGRi1GNTYmLUY4NigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmpuLyUpc3RyZXRjaHlHRmpuLyUqc3ltbWV0cmljR0Zqbi8lKGxhcmdlb3BHRmpuLyUubW92YWJsZWxpbWl0c0dGam4vJSdhY2NlbnRHRmpuLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGaW8tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRj9RJ2l0YWxpY0YnLUY7NiRRIjVGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHRj1GPkZBRkRGRkZIRktGQUZERkZGNC8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmVwLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXIvJSZmcmFtZUdGZXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zqbi8lLWVxdWFsY29sdW1uc0dGam4vJS1kaXNwbGF5c3R5bGVHRmpuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmJyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZqbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGXXQtRiw2KC1GLzYmLUYyNjktRjU2Ji1GODYoLUY7NiZGPUZoc0ZbdEY+RkFGREZGRkhGS0ZBRkRGRkZcdS1GNTYmLUY4NigtRjs2JkZTRmhzRlt0Rj5GQUZERkZGSEZLRkFGREZGLUY1NiYtRjg2KC1GLzYnLUZlbjYvRmduRmhzRlt0Rj5GaG5GW29GXW9GX29GYW9GY29GZW9GZ29Gam8tRl1wNiUtRmBwNidGYnBGY3BGaHNGW3RGZnAtRi82Ji1GOzYmRmpwRmhzRlt0Rj5GaHNGW3RGPkZbcUZoc0ZbdEY+RkFGREZGRkhGS0ZBRkRGRkZcdUZdcUZgcUZicUZkcUZmcUZocUZbckZdckZgckZjckZmckZockZqckZdc0Zfc0Zhc0Zjc0Zmc0Zoc0ZbdEY+RmhzRlt0Rj4vRmF0USJbRicvRmR0USJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GREZHRklGMS1GMjYmLUY1NigtRjg2JlEiN0YnRjtGPkZBRkRGR0ZJRktGTkZERkdGSS1GMjYmLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGW3AtSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJxRicvJSdpdGFsaWNHUSV0cnVlRidGO0Y+L0ZCUSdpdGFsaWNGJy1GLDYjLUY4NiZRIjVGJ0Y7Rj5GQS8lL3N1YnNjcmlwdHNoaWZ0R0Y6RkRGR0ZJRktGTkZERkdGSUYxLyUmYWxpZ25HUSVheGlzRicvRkVRKWJhc2VsaW5lRicvRkhRJ2NlbnRlckYnL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZ3AvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zeci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpci8lJmZyYW1lR0Zpci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnJGO0Y+RkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13674" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 5), point5_4))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRi1GPjYkUSI2RidGQUZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiJiIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRiciIic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_5:= [op(point5_4), y[5]=0, p[5]=0, q[5]=0, z[5]=6]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_5 &amp;is_in Eq(PI, 5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_5, 6, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIzE0RidGQC1GZW42JFEiM0YnRkAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRkVGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ28vJStncm91cGFsaWduR0Znby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW9GZW9GaG9Gam8tRjU2Ji1GODYoLUZlbjYkUSIwRidGQEZlb0Zob0Zqb0ZccEZecEZlb0Zob0Zqby1GNTYmLUY4NigtRi82JUY8LUZYNigtRi82Ji1GZW42JFEiNEYnRkAtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZocS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQVEnaXRhbGljRictRmVuNiRRIjZGJ0ZALyUvc3Vic2NyaXB0c2hpZnRHRmZwRkBGaG5GW29GXm9GYW9GY29GQEZlb0Zob0Zqb0ZccEZecEZlb0Zob0Zqb0ZgcC8lJmFsaWduR1ElYXhpc0YnL0Zmb1EpYmFzZWxpbmVGJy9GaW9GYG8vRltwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGY3IvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zncy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZidC8lJmZyYW1lR0ZidC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkUvJS1lcXVhbGNvbHVtbnNHRkUvJS1kaXNwbGF5c3R5bGVHRkUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGX3QvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQEZAL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmp1LUYsNigtRi82Ji1GMjY4LUY1NiYtRjg2KC1GLzYnLUY9Ni9GP0ZldUZodUZARkNGRkZIRkpGTEZORlBGUkZVLUZYNiktRmVuNiZGZ25GZXVGaHVGQC1GZW42JkZqbkZldUZodUZARltvRl5vRmFvRmNvRmV1RmV1Rmh1RkBGZW9GaG9Gam9GXHBGXnBGZW9GaG9Gam8tRjU2Ji1GODYoLUZlbjYmRmZwRmV1Rmh1RkBGZW9GaG9Gam9GXHBGXnBGZW9GaG9Gam8tRjU2Ji1GODYoLUYvNidGX3ctRi82KC1GWDYpLUZlbjYmRmNxRmV1Rmh1RkBGZXdGW29GXm9GYW9GY29GZXVGZHEtRi82Ji1GW3I2JS1GXnI2J0ZgckZhckZldUZodUZkci1GLzYmLUZlbjYmRmhyRmV1Rmh1RkBGZXVGaHVGQEZpckZldUZodUZARmV1Rmh1RkBGZXVGaHVGQEZlb0Zob0Zqb0ZccEZecEZlb0Zob0Zqb0Znd0Zbc0Zec0Zgc0Zhc0Zjc0Zlc0Zoc0Zqc0ZddEZgdEZjdEZldEZndEZqdEZcdUZedUZgdUZjdUZldUZodUZARmV1Rmh1RkAvRl52USJbRicvRmF2USJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNiktSSNtbkdGJDYmUSMxNEYnRj1GQEZDLUZnbjYmUSIzRidGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJvLyUpYmV2ZWxsZWRHRkJGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaW8vJStncm91cGFsaWduR0Zpby8lKHJvd3NwYW5HRl9vLyUrY29sdW1uc3BhbkdGX29GZ29Gam9GXHAtRjI2Ji1GNTYoLUZnbjYmUSIwRidGPUZARkNGZ29Gam9GXHBGXnBGYHBGZ29Gam9GXHAtRjI2Ji1GNTYoLUYsNiRGOS1GLDYlLUZaNiktRmduNiZRIjRGJ0Y9RkBGQ0ZqbkZdb0Zgb0Zjb0Zlb0Y9LUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGanEtRiw2Iy1JJW1zdWJHRiQ2JS1JI21pR0YkNidRInFGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLUYsNiMtRmduNiZRIjZGJ0Y9RkBGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZocEZnb0Zqb0ZccEZecEZgcEZnb0Zqb0ZccEZicC8lJmFsaWduR1ElYXhpc0YnL0Zob1EpYmFzZWxpbmVGJy9GW3BGYm8vRl1wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZ3IvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZddC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZodC8lJmZyYW1lR0ZodC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXRGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L14241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 6), point5_5))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiJyIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_6:= [op(point5_5), y[6]=0, p[6]=0, q[6]=0, z[6]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_6 &amp;is_in Eq(PI, 6)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_6, 7, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21uR0YkNiZRIzE0RidGPUZARkMvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmluLyUrZ3JvdXBhbGlnbkdGaW4vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGYG9GZ25Gam5GXG8tRjI2Ji1GNTYoLUYsNiRGOS1GLDYlLUkmbWZyYWNHRiQ2KS1GWjYmUSI1RidGPUZARkMtRlo2JlEiM0YnRj1GQEZDLyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGQkY9LUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGYXEtRiw2Iy1JJW1zdWJHRiQ2JS1JI21pR0YkNidRInFGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y9RkAvRkRRJ2l0YWxpY0YnLUYsNiMtRlo2JlEiN0YnRj1GQEZDLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ25Gam5GXG9GXm9GYW9GZ25Gam5GXG8tRjI2Ji1GNTYoLUZaNiZGaHJGPUZARkNGZ25Gam5GXG9GXm9GYW9GZ25Gam5GXG8vJSZhbGlnbkdRJWF4aXNGJy9GaG5RKWJhc2VsaW5lRicvRltvRmhwL0Zdb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl5yLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3QvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnQvJSZmcmFtZUdGZnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZCLyUtZXF1YWxjb2x1bW5zR0ZCLyUtZGlzcGxheXN0eWxlR0ZCLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN0Rj1GQEZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13369" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has generically rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L14247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 7), point5_6))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiN0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiKCIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_7:= [op(point5_6), y[7]=0, p[7]=0, q[7]=0, z[7]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_7 &amp;is_in Eq(PI, 7)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_7, 8, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYmLUkkbXRkR0YkNigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUYvNiYtSSNtbkdGJDYkUSIyRidGQC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRltvLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZBUSdpdGFsaWNGJy1GWjYkUSI4RidGQC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkBGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYXAvJStncm91cGFsaWduR0ZhcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZocEZfcEZicEZkcC1GNTYmLUY4NigtRlo2JEZecEZARl9wRmJwRmRwRmZwRmlwRl9wRmJwRmRwLyUmYWxpZ25HUSVheGlzRicvRmBwUSliYXNlbGluZUYnL0ZjcFEnY2VudGVyRicvRmVwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZm8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zeci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpci8lJmZyYW1lR0Zpci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkUvJS1lcXVhbGNvbHVtbnNHRkUvJS1kaXNwbGF5c3R5bGVHRkUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQEZAL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmF0LUYsNigtRi82Ji1GMjY2LUY1NiYtRjg2KC1GLzYnLUY9Ni9GP0ZcdEZfdEZARkNGRkZIRkpGTEZORlBGUkZVLUYvNigtRlo2JkZmbkZcdEZfdEZARmduLUZebzYlLUZhbzYnRmNvRmRvRlx0Rl90RmdvLUYvNiYtRlo2JkZbcEZcdEZfdEZARlx0Rl90RkBGXHBGXHRGX3RGQEZcdEZfdEZARl9wRmJwRmRwRmZwRmlwRl9wRmJwRmRwLUY1NiYtRjg2KC1GWjYmRl5wRlx0Rl90RkBGX3BGYnBGZHBGZnBGaXBGX3BGYnBGZHBGYXFGZHFGZnFGaHFGanFGXHJGX3JGYXJGZHJGZ3JGanJGXHNGXnNGYXNGY3NGZXNGZ3NGanNGXHRGX3RGQEZcdEZfdEZAL0ZldFEiW0YnL0ZodFEiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUkjbW5HRiQ2JlEiMkYnRj1GQEZDLUY6Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkZGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGXW8tSSVtc3ViR0YkNiUtSSNtaUdGJDYnUSJxRicvJSdpdGFsaWNHUSV0cnVlRidGPUZAL0ZEUSdpdGFsaWNGJy1GLDYjLUZmbjYmUSI4RidGPUZARkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZXAvJStncm91cGFsaWduR0ZlcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccUZjcEZmcEZocC1GMjYmLUY1NigtRmZuNiZGYnBGPUZARkNGY3BGZnBGaHBGanBGXXFGY3BGZnBGaHAvJSZhbGlnbkdRJWF4aXNGJy9GZHBRKWJhc2VsaW5lRicvRmdwUSdjZW50ZXJGJy9GaXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zoby8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl1zLyUmZnJhbWVHRl1zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQi8lLWVxdWFsY29sdW1uc0dGQi8lLWRpc3BsYXlzdHlsZUdGQi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZqckY9RkBGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicUclKnByb3RlY3RlZEc2IyIiKSIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13570" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has generically rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 8), point5_7))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiOEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQUZqbi1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZobkZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiKSIiIS8mSSJ5R0YmRidGKS8mSSJ6R0YmRidGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_8:= [op(point5_7), y[8]=0, p[8]=0, q[8]=1, z[8]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_8 &amp;is_in Eq(PI, 8)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_8, 9, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYmLUkkbXRkR0YkNigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZULUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIzEyRidGQC1GZW42JFEiNUYnRkAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRkVGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ28vJStncm91cGFsaWduR0Znby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW9GZW9GaG9Gam8vJSZhbGlnbkdRJWF4aXNGJy9GZm9RKWJhc2VsaW5lRicvRmlvRmBvL0ZbcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZdcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZocS8lJmZyYW1lR0ZocS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkUvJS1lcXVhbGNvbHVtbnNHRkUvJS1kaXNwbGF5c3R5bGVHRkUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQEZAL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmBzLUYsNigtRi82Ji1GMjY1LUY1NiYtRjg2KC1GLzYnLUY9Ni9GP0Zbc0Zec0ZARkNGRkZIRkpGTEZORlBGUkZVLUZYNiktRmVuNiZGZ25GW3NGXnNGQC1GZW42JkZqbkZbc0Zec0ZARltvRl5vRmFvRmNvRltzRltzRl5zRkBGZW9GaG9Gam9GXHBGXnBGZW9GaG9Gam9GYHBGY3BGZXBGZnBGaHBGW3FGXnFGYHFGY3FGZnFGaXFGW3JGXXJGYHJGYnJGZHJGZnJGaXJGW3NGXnNGQEZbc0Zec0ZAL0Zkc1EiW0YnL0Znc1EiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2Ji1JJG10ZEdGJDYoLUYsNiQtSSNtb0dGJDYvUSomdW1pbnVzMDtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNiktSSNtbkdGJDYmUSMxMkYnRj1GQEZDLUZnbjYmUSI1RidGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJvLyUpYmV2ZWxsZWRHRkJGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaW8vJStncm91cGFsaWduR0Zpby8lKHJvd3NwYW5HRl9vLyUrY29sdW1uc3BhbkdGX29GZ29Gam9GXHAvJSZhbGlnbkdRJWF4aXNGJy9GaG9RKWJhc2VsaW5lRicvRltwRmJvL0ZdcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqcS8lJmZyYW1lR0ZqcS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkIvJS1lcXVhbGNvbHVtbnNHRkIvJS1kaXNwbGF5c3R5bGVHRkIvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3FGPUZARkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13341" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 1</Text-field>
</Input>
</Group>
<Group labelreference="L13356" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(PI, 9), point5_8))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiOUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkYtRj42JEZFRkFGQUZbby1GLDYmLUYxNiUtRjQ2JVEiekYnRjdGOkY9RkNGRkZqb0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCUvJkkicEclKnByb3RlY3RlZEc2IyIiKiIiIi8mSSJ5R0YmRiciIiEvJkkiekdGJkYnRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_9:= [op(point5_8), y[9]=0, p[9]=1, q[9]=0, z[9]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_9 &amp;is_in Eq(PI, 9)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P1, point5_9, 10, PI); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2JS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGNi8lK2dyb3VwYWxpZ25HRjYvJSZhbGlnbkdRJWF4aXNGJy9GNVEpYmFzZWxpbmVGJy9GOFEnY2VudGVyRicvRjpRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGSS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZULyUmZnJhbWVHRlQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGaG4vJS1kaXNwbGF5c3R5bGVHRmhuLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlEvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmVv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13578" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It has rank 0</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13491" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">1, 1, 1, 1, 1, 1, 1, 1, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, 2, 3, 4, 5, 6, 7, 8, 9</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 10, ...</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13141" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Invariant frame</Text-field></Title>
<Group labelreference="L13970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The generators of \316\240 are totalDer and E2</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13109" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">totalDer:= evalDG(D_x+p[0]*D_y[0]+q[0]*D_p[0]+q[0]^2*D_z[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSl0b3RhbERlckdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiktRi82JC1JI21pR0YwNiNRJERfeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GPjYjNyMtSStfREdwcm9kdWN0R0YoNiNJJERfeEc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0ODQyMjI5NDYyNzJHRigtSSNtb0dGMDYjUScmcGx1cztGKC1GLzYkLUY1NiUtSSVtc3ViR0YwNiQtRjo2I1EicEYoLUkjbW5HRjA2I1EiMEYoLUZPNiNRMSZJbnZpc2libGVUaW1lcztGKC1GVzYkLUY6NiNRJERfeUYoRmZuLUY+NiM3Iy1GLzYkRlQtRj42IzcjLUZHNiQmSSJwR0YmNiMiIiEmSSREX3lHNiMvRkxJMl9uMTQwNDg0MDU0OTMwMzY4R0YoRl5wRk4tRi82JC1GNTYlLUZXNiQtRjo2I1EicUYoRmZuRmpuLUZXNiQtRjo2I1EkRF9wRihGZm4tRj42IzcjLUYvNiRGZ3AtRj42IzcjLUZHNiQmSSJxR0YmRl5wJkkkRF9wRzYjL0ZMSTJfbjE0MDQ4Mzk0NDIxNDg4MEdGKEZecEZOLUYvNiQtRjU2JS1JKG1zdWJzdXBHRjA2JUZbcUZmbi1GZ242I1EiMkYoRmpuLUZXNiQtRjo2I1EkRF96RihGZm4tRj42IzcjLUYvNiRGZnItRj42IzcjLUZHNiQqJClGXXIiIiMiIiImSSREX3pHNiMvRkxJMl9uMTQwNDg0MjQ4ODUwMDgwR0YoRl5wLUY+NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI0pNR0YoNyI3JjckNyNGYHRGYHQ3JDcjRl90RlxwNyQ3IyIiJEZdcjckNyMiIiZGXXRGaHQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13975" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">E2:= evalDG(D_q[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNFMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1JJW1zdWJHRiQ2JS1GLzYlUSREX3FGJ0YyRjUtSSNtbkdGJDYkUSIwRidGPC8lL3N1YnNjcmlwdHNoaWZ0R0Znbi1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGY28tSShtZmVuY2VkR0YkNiQtRiw2Ji1GZm82Ji1GLDYoLUZmbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmJvL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRI0pNRidGMkY1RmZwLUZmbzYmLUYsNiYtRjk2LVEhRidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcUZpcUY8RjxGW3JGXnJGZnAtRmZvNiYtRiw2Ji1GZm82Ji1GLDYoLUZmbzYmLUYsNiYtRmVuNiRRIjRGJ0Y8RmZxRmlxRjxGPEZbckZeckZmcC1GZW42JFEiMUYnRjxGZnFGaXFGPEY8RltyRl5yRmZxRmlxRjxGPEZbckZeckZmcUZpcUY8RjxGW3JGXnJGZnFGaXFGPEY8RmZxRmlxRjxGPEZqbg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSREX3FGKC1JI21uR0YwNiNRIjBGKC1JJl9Ib2xkR0YwNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI0pNR0YoNyI3IzckNyMiIiUiIiJGQg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">E3 is the commutator of E2 and totalDer, and lies in \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13708" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">E3:=LieBracket(E2, totalDer)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNFM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYmLUYjNiQtSSVtc3ViR0YkNiUtRi82JVEkRF9wRidGMkY1LUkjbW5HRiQ2JFEiMEYnRjwvJS9zdWJzY3JpcHRzaGlmdEdGW28tRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZnby1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZZNiVGZW4tRiw2JkZobi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RlxvRmJwRmVwRjxGPEZicEZlcEY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZbcS1GIzYkLUYsNigtRmluNiRRIjJGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRktGZm9GaG8tRlk2JS1GLzYlUSJxRidGMkY1RmhuRlxvRmRxLUZZNiUtRi82JVEkRF96RidGMkY1RmhuRlxvRjwtRiw2KEZgb0Zjby1Gam82JC1GLDYoLUYsNiZGYXFGZHEtRlk2JUZpcUZgcEZcb0Y8LUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGZm8vRlFRLDAuMzMzMzMzM2VtRictRlk2JUZeckZgcEZcb0ZicEZlcEY8RjxGYnBGZXBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmNvLUZqbzYkLUYsNiYtRmpvNiYtRiw2KC1Gam82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGW3MtRi82JVEjSk1GJ0YyRjVGW3MtRmpvNiYtRiw2Ji1GOTYtUSFGJ0Y8Rj5GQUZDRkVGR0ZJRktGZm9GaG9GYnBGZXBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJwRmVwRjxGPEZidUZldUZbcy1Gam82Ji1GLDYoLUZqbzYmLUYsNigtRmpvNiYtRiw2Ji1GaW42JFEiM0YnRjxGYnBGZXBGPEY8RmJ1RmV1RltzLUZpbjYkUSIxRidGPEZicEZlcEY8RjxGYnVGZXVGW3MtRmpvNiYtRiw2KC1Gam82Ji1GLDYmLUZpbjYkUSI1RidGPEZicEZlcEY8RjxGYnVGZXVGW3NGZ3JGYnBGZXBGPEY8RmJ1RmV1RmJwRmVwRjxGPEZidUZldUZicEZlcEY8RjxGYnVGZXVGYnBGZXBGPEY8RmJwRmVwRjxGPEZjcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNFM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtRi82JC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRJERfcEYoLUkjbW5HRjA2I1EiMEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRTYjNyMtSStfREdwcm9kdWN0R0YoNiMmSSREX3BHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDgzOTE2OTMyNzM2R0YoNiMiIiEtSSNtb0dGMDYjUScmcGx1cztGKC1GLzYkLUY1NictRkE2I1EiMkYoLUZZNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOjYkLUY9NiNRInFGKEZARl1vLUY6NiQtRj02I1EkRF96RihGQC1GRTYjNyMtRi82JEZobi1GRTYjNyMtRk42JCwkKiYiIiMiIiImSSJxR0YmRlZGZ3BGZ3AmSSREX3pHNiMvRlRJMl9uMTQwNDgzOTE2OTgzOTY4R0YoRlYtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjSk1HRig3IjckNyQ3IyIiJEZncDckNyMiIiZGZHBGYXE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Y is a vector in \316\240, hence generated by totalDer and E2, such that it is conformal dual to X</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recall X is</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtSSNtaUdGLjYjUSREX3hGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRjw2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSREX3hHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDg0MjEyNzU4MzA0R0YoLUkjbW9HRi42I1EnJnBsdXM7RigtRi02JC1GMzYlLUklbXN1YkdGLjYkLUY4NiNRInlGKC1JI21uR0YuNiNRIjFGKC1GTTYjUTEmSW52aXNpYmxlVGltZXM7RigtRlU2JC1GODYjUSREX3lGKC1GZW42I1EiMEYoLUY8NiM3Iy1GLTYkRlItRjw2IzcjLUZFNiQmSSJ5R0YmNiMiIiImSSREX3lHNiMvRkpJMl9uMTQwNDgzOTMyMzY0NDgwR0YoNiMiIiFGTC1GLTYkLUYzNiUtRlU2JC1GODYjUSJwRihGWkZobi1GVTYkLUY4NiNRJERfcEYoRmBvLUY8NiM3Iy1GLTYkRmpwLUY8NiM3Iy1GRTYkJkkicEdGJkZfcCZJJERfcEc2Iy9GSkkyX24xNDA0ODQwNzcyNzIwMzJHRihGZnBGTC1GLTYkLUYzNiUtRlU2JC1GODYjUSJxRihGWkZobi1GVTYkLUY4NiNRJERfcUYoRmBvLUY8NiM3Iy1GLTYkRmlyLUY8NiM3Iy1GRTYkJkkicUdGJkZfcCZJJERfcUc2Iy9GSkkyX24xNDA0ODQyNTA2OTE3NDRHRihGZnBGTC1GLTYkLUYzNiUtRlU2JC1GODYjUSJ6RihGWkZobi1GVTYkLUY4NiNRJERfekYoRmBvLUY8NiM3Iy1GLTYkRmh0LUY8NiM3Iy1GRTYkJkkiekdGJkZfcCZJJERfekc2Iy9GSkkyX24xNDA0ODM5NDI3MjQ5NjBHRihGZnAtRjw2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjSk1HRig3IjcnNyQ3I0ZgcEZgcDckNyMiIiNGXXA3JDcjIiIkRmByNyQ3IyIiJUZfdDckNyMiIiZGXnZGZ3Y=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define a general vector in PI</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vec_in_PI:= evalDG(c1*totalDer + c2*E2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSp2ZWNfaW5fUElHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYrLUYvNiQtRjU2JS1JI21pR0YwNiNRI2MxRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EkRF94RigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkjYzFHRihJJERfeEc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0ODQwNjg2MzQ5NDRHRigtRkA2I1EnJnBsdXM7RigtRi82JC1GNTYnRjtGPy1JJW1zdWJHRjA2JC1GPDYjUSJwRigtSSNtbkdGMDYjUSIwRihGPy1Gam42JC1GPDYjUSREX3lGKEZfby1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JComRlIiIiImSSJwR0YmNiMiIiFGY3AmSSREX3lHNiMvRlZJMl9uMTQwNDgzOTE4NzIwMjg4R0YoRmZwRlgtRi82JC1GNTYnRjtGPy1Gam42JC1GPDYjUSJxRihGX29GPy1Gam42JC1GPDYjUSREX3BGKEZfby1GRzYjNyMtRi82JEZfcS1GRzYjNyMtRlA2JComRlJGY3AmSSJxR0YmRmZwRmNwJkkkRF9wRzYjL0ZWSTJfbjE0MDQ4MzkxNTUzMTk2OEdGKEZmcEZYLUYvNiQtRjU2JS1GPDYjUSNjMkYoRj8tRmpuNiQtRjw2I1EkRF9xRihGX28tRkc2IzcjLUYvNiRGX3MtRkc2IzcjLUZQNiRJI2MyR0YoJkkkRF9xRzYjL0ZWSTJfbjE0MDQ4MzkxNTUwNTc2MEdGKEZmcEZYLUYvNiQtRjU2J0Y7Rj8tSShtc3Vic3VwR0YwNiVGY3FGX28tRmBvNiNRIjJGKEY/LUZqbjYkLUY8NiNRJERfekYoRl9vLUZHNiM3Iy1GLzYkRlt1LUZHNiM3Iy1GUDYkKiZGUkZjcClGZnIiIiNGY3AmSSREX3pHNiMvRlZJMl9uMTQwNDg0NTQ3MDM0MzA0R0YoRmZwLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI0pNR0YoNyI3JzckNyNGY3BGUjckNyNGZHZGYnA3JDcjIiIkRmVyNyQ3IyIiJUZjdDckNyMiIiZGYnZGXHc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13976" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We find solutions of c1 and c2, such that [vec_in_PI, E3] = X mod \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">c1_c2_sol:= solve({seq(Hook(X - LieBracket(vec_in_PI, E3), omega||i), i=1..2)}, {c1,c2})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqYzFfYzJfc29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYjNiYtRiw2JVEjYzFGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEicEYnRi9GMi1JI21uR0YkNiRRIjBGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmFvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tRmluNiUtRiw2JVEieUYnRi9GMi1GX282JFEiMUYnRjlGYm9GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSNjMkYnRi9GMkZZLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUYjNiYtRmluNiUtRiw2JVEicUYnRi9GMkZeb0Ziby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZwL0ZORmdwLUZpbjYlRltvRl9wRmJvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUYjNiYtSSZtZnJhY0dGJDYoRl9wLUZfbzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmFwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRj1GW3ItSShtc3Vic3VwR0YkNidGaHFGXm9GaXIvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zhb0Zib0Y5RmFyLUYjNiZGZnJGW3ItRmluNiUtRiw2JVEiekYnRi9GMkZfcEZib0Y5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpjMV9jMl9zb2xHRig8JC9JI2MxR0YoLCYmSSJwR0YmNiMiIiEiIiImSSJ5R0YmNiNGNiEiIi9JI2MyR0YoLCgqJiZJInFHRiZGNEY2JkYzRjlGNkY6KiYjRjYiIiNGNilGP0ZERjZGNiomRkNGNiZJInpHRiZGOUY2RjY3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Y:= eval(vec_in_PI, c1_c2_sol)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJZR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ky1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JS1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInBGKC1JI21uR0YwNiNRIjBGKC1JI21vR0YwNiNRKCZtaW51cztGKC1GQTYkLUZENiNRInlGKC1GSDYjUSIxRigtRkw2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZENiNRJERfeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GaG42IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYmSSJwR0YmNiMiIiEiIiImSSJ5R0YmNiNGaG8hIiJJJERfeEc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0ODQyMDA1MDc5NjhHRigtRkw2I1EnJnBsdXM7RigtRi82JC1GNTYnRjtGV0ZARlctRkE2JC1GRDYjUSREX3lGKEZHLUZobjYjNyMtRi82JEZncC1GaG42IzcjLUZhbzYkKiZGY29GaG9GZG9GaG8mSSREX3lHNiMvRmBwSTJfbjE0MDQ4MzkwOTE2NzQ4OEdGKEZmb0ZicC1GLzYkLUY1NidGO0ZXLUZBNiQtRkQ2I1EicUYoRkdGVy1GQTYkLUZENiNRJERfcEYoRkctRmhuNiM3Iy1GLzYkRmByLUZobjYjNyMtRmFvNiQqJkZjb0ZobyZJInFHRiZGZm9GaG8mSSREX3BHNiMvRmBwSTJfbjE0MDQ4NDUxOTcwMzY4MEdGKEZmb0ZLLUYvNiQtRjU2JS1GPDYjLUY1NictRjU2JUZickZXLUZBNiRGQ0ZURkstRjU2JS1JJm1mcmFjR0YwNiRGVC1GSDYjUSIyRihGVy1JKG1zdWJzdXBHRjA2JUZkckZHRl91RkstRjU2JUZcdUZXLUZBNiQtRkQ2I1EiekYoRlRGVy1GQTYkLUZENiNRJERfcUYoRkctRmhuNiM3Iy1GLzYkRmB0LUZobjYjNyMtRmFvNiQsKComRmdzRmhvJkZlb0ZbcEZob0ZobyomI0ZobyIiI0ZobylGZ3NGYHdGaG9GXHAqJkZfd0ZobyZJInpHRiZGW3BGaG9GXHAmSSREX3FHNiMvRmBwSTJfbjE0MDQ4MzkyMzY4OTg1NkdGKEZmb0ZicC1GLzYkLUY1NidGO0ZXRmJ1RlctRkE2JC1GRDYjUSREX3pGKEZHLUZobjYjNyMtRi82JEZceC1GaG42IzcjLUZhbzYkKiZGY29GaG9GYXdGaG8mSSREX3pHNiMvRmBwSTJfbjE0MDQ4MzkyMzgwNTg4OEdGKEZmby1GaG42IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjSk1HRig3IjcnNyQ3I0Zob0ZjbzckNyNGYHdGaHE3JDcjIiIkRmZzNyQ3IyIiJSwoRlx3RlxwRl53RmhvRmJ3RmhvNyQ3IyIiJkZdeUZleQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Check Y belongs to \316\240</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13823" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(Hook(Y, omega||i), i=1..3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13979" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recall the Nurowski conformal metric is</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13980" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g_in_J</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13995" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">And its Levi-Civita connection is</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13996" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Nabla</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We have g(X, Y) = 0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ContractIndices(g_in_J &amp;t X &amp;t Y, [[1,3],[2,4]])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define NablaXY as the covariant derivative of Y along X</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13814" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">NablaXY:= convert(DirectionalCovariantDerivative(X, Y, Nabla), DGvector)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the matrix whose rows are the components of the vectors X, Y, and NablaXY</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14002" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix_X_Y_NablaXY:= comp_matrix([X, Y, NablaXY], varJM)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Has generically rank 3</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13997" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_X_Y_NablaXY, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiU8JC8mSSJ5RyUqcHJvdGVjdGVkRzYjIiIiJkkicEdGJzYjIiIhLyZJInpHRidGKCwmKigiIiNGKSZGK0YoRikmSSJxR0YnRixGKUYpKiQpRjVGM0YpISIiPCQvRi8sLCooRjNGKUYqRikmRjZGKEYpRikqJiMiIiUiIiRGKSlGNEYzRilGKSooI0YzRkJGKUY1RilGNEYpRjkqJiNGKUZCRilGOEYpRikqKEYzRilGJUYpRj5GKUY5LyZGMDYjRjMsJCooI0YzIiIqRiksQCoqIiM9RilGKkYpRjRGKUY+RilGKSoqRk9GKUYqRikmRitGS0YpRjVGKUYpKipGT0YpRipGKUY1RilGPkYpRjkqKkZPRilGKkYpRj5GKSZGJkZLRilGOSomIiIpRikpRjRGQkYpRikqKEZSRilGQ0YpRjVGKUY5KigiIidGKUZDRilGV0YpRjkqKCIjN0YpRjRGKUY4RilGKSoqRmluRilGNEYpRjVGKUZXRilGKSoqRlJGKUY0RilGPkYpRiVGKUY5KipGT0YpRlRGKUY1RilGJUYpRjkqJkYzRikpRjVGQkYpRjkqKEZnbkYpRjhGKUZXRilGOSoqRk9GKUY1RilGPkYpRiVGKUYpKipGT0YpRj5GKUYlRilGV0YpRilGKSwmRipGKUYlRjlGOUYpPCUvRjQsJiomI0YpRkFGKUY1RilGKSomI0ZCRkFGKUZXRilGKUYkL0YvLCYqJkZnb0YpRjhGKUYpKiZGaW9GKSlGV0YzRilGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13818" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14012" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14025" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">g2 is the choice of representative in the conformal class of metric with g2(X, X) = 1</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14028" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">scale_g1:= rhs(solve({lambda*g(X,X)=1}, {lambda})[1])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2NhbGVfZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiYtRlM2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYuLUYjNigtRlM2JFEiNkYnRjlGZW4tSSVtc3ViR0YkNiUtRiw2JVEicEYnRi9GMi1GUzYkUSIwRidGOS8lL3N1YnNjcmlwdHNoaWZ0R0ZdcEZlbi1GZm82JS1GLDYlUSJxRidGL0YyRlJGXnBGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXAtRiM2Ji1GUzYkUSI0RidGOUZlbi1JKG1zdWJzdXBHRiQ2J0Zob0ZSRlgvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEZecEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHBGanAtRiM2KEZYRmVuLUZmbzYlRmJwRltwRl5wRmVuLUZmbzYlRmhvRlJGXnBGOUZlcC1GYXE2J0ZicEZbcEZYRmNxRl5wRmVxLUYjNihGYm9GZW4tRmZvNiUtRiw2JVEieUYnRi9GMkZSRl5wRmVuRmBwRjlGZXEtRiM2Ji1GUzYkUSIzRidGOUZlbi1GZm82JS1GLDYlUSJ6RidGL0YyRlJGXnBGOUY5RjlGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXMvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlzY2FsZV9nMUdGKCwkKiYjIiIiIiIjRjEsLiooIiInRjEmSSJwR0YmNiMiIiFGMSZJInFHRiY2I0YxRjFGMSomIiIlRjEpJkY3RjxGMkYxRjEqKEYyRjFGQEYxJkY7RjhGMSEiIiokKUZCRjJGMUYxKihGNUYxRjpGMSZJInlHRiZGPEYxRkMqJiIiJEYxJkkiekdGJkY8RjFGQ0ZDRjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g2:= (a,b)-&gt; simplify(ContractIndices(bas(scale_g1*g_in_J &amp;t a &amp;t b), [[1,3],[2,4]])):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14011" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g2(X,X)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14030" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command to compute the Gram matrix</Text-field>
</Input>
</Group>
<Group labelreference="L13770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">GramMatrix:= (metric, vector_list) -&gt; Matrix(nops(vector_list), [seq(seq(simplify(metric(i,j)), j in vector_list), i in vector_list)]):</Text-field>
</Input>
</Group>
<Group labelreference="L14031" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Gram matrix of X, Y, NablaXY</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gram_X_Y_NablaXY:= GramMatrix(g, [X, Y, NablaXY]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14088" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Matrix(3, [seq(seq(`if`(gram_X_Y_NablaXY[i, j] = 0, 0, &quot;*&quot;), j=1..3), i=1..3)])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSNtc0dGJDYjUSIqRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkAvJStncm91cGFsaWduR0ZALyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRkctRjg2KC1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRidGPkZBRkNGRUZIRjdGPkZBRkMtRjU2KEZKRkpGSkY+RkFGQ0Y0LyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl1vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmhvLyUmZnJhbWVHRmhvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmJwLyUtZGlzcGxheXN0eWxlR0ZicC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGYnBGUEZQL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFxLUYsNigtRi82Ji1GMjY3LUY1NihGNy1GODYoLUZNNiZGT0ZccUZfcUZQRj5GQUZDRkVGSEY3Rj5GQUZDLUY1NihGYnJGYnJGYnJGPkZBRkNGYHJGVUZYRlpGZm5GaG5GW29GXm9GYG9GY29GZm9GaW9GW3BGXXBGYHBGY3BGZXBGZ3BGanBGXHFGX3FGUEZccUZfcUZQL0ZlcVEiW0YnL0ZocVEiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbXNHRiQ2I1EiKkYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Y9LyUrZ3JvdXBhbGlnbkdGPS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZELUY1NigtSSNtbkdGJDYmUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJ0Y7Rj5GQEZCRkVGNEY7Rj5GQC1GMjYoRkdGR0ZHRjtGPkZARjEvJSZhbGlnbkdRJWF4aXNGJy9GPFEpYmFzZWxpbmVGJy9GP1EnY2VudGVyRicvRkFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYG8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3AvJSZmcmFtZUdGW3AvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZSLyUtZXF1YWxjb2x1bW5zR0ZSLyUtZGlzcGxheXN0eWxlR0ZSLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmhvRk1GUEZTLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14032" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Gram matrix of X, Y, NablaXY, totalDer, E2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gram_X_Y_NablaXY_PI:= GramMatrix(g, [X, Y, NablaXY, totalDer, E2]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14021" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(gram_X_Y_NablaXY_PI, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUYjNiwtRiM2Ji1GPjYkUSIyRidGQS1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZKRk1GT0ZRRlNGVUZXL0ZaUSYwLjBlbUYnL0ZnbkZjby1GIzYmLUYxNiUtRjQ2JVEicEYnRjdGOi1GPjYkRkVGQUZDRl9vLUYxNiUtRjQ2JVEicUYnRjdGOkY9RkNGQUZBLUZHNi1RJyZwbHVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GZ3AtRiM2Ji1JJm1mcmFjR0YkNigtRj42JFEiNEYnRkEtRj42JFEiM0YnRkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRkxGX28tSShtc3Vic3VwR0YkNidGaW9GPUZcby8lMXN1cGVyc2NyaXB0c2hpZnRHRkVGQ0ZBLUZHNi1RKCZtaW51cztGJ0ZBRkpGTUZPRlFGU0ZVRldGZnBGaHAtRiM2Ji1GXHE2KEZcb0ZhcUZkcUZmcUZpcUZbckZfby1GIzYmLUYxNiVGYHBGXHBGQ0Zfby1GMTYlRmlvRj1GQ0ZBRkFGY3AtRiM2Ji1GXHE2KEY9RmFxRmRxRmZxRmlxRltyRl9vLUZecjYnRmBwRlxwRlxvRmByRkNGQUZici1GIzYmRlxvRl9vLUYjNiYtRjE2JS1GNDYlUSJ5RidGN0Y6Rj1GQ0Zfb0ZecEZBRkFGQUZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnLUZHNi1RKCZjb21tYTtGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGYm8vRmduUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiM2KC1GIzYmRmdvRkZGaXNGQS1GRzYtUSIsRidGQUZKRmd0Rk9GUUZTRlVGV0Zib0ZodC1GIzYmRjBGRi1GIzYmLUYjNihGXG9GX29GW3NGX29GXXNGQUZickZjc0ZBRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBRl50RmF0RkE=">NiQ8Iy8mSSJ6RyUqcHJvdGVjdGVkRzYjIiIiLCwqKCIiI0YpJkkicEdGJzYjIiIhRikmSSJxR0YnRihGKUYpKiYjIiIlIiIkRikpJkYuRihGLEYpRikqKCNGLEY2RikmRjJGL0YpRjhGKSEiIiomI0YpRjZGKSlGO0YsRilGKSooRixGKSZJInlHRidGKEYpRjFGKUY8PCQvRi1GQS9GJSwmKihGLEYpRjhGKUY7RilGKSokRj9GKUY8</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14024" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Rank is generically 3, and drops in \316\2402 and in N</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14022" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nullcone, PI2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNi4tRiM2KC1JI21uR0YkNiRRIjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y0USdpdGFsaWNGJy1GMDYkUSIwRidGMy8lL3N1YnNjcmlwdHNoaWZ0R0ZmbkY2LUZPNiUtRlI2JVEicUYnRlVGWC1GMDYkUSIxRidGM0ZnbkYzLUY3Ni1RJyZwbHVzO0YnRjNGOkY9Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZlby1GIzYmLUYwNiRRIjRGJ0YzRjYtSShtc3Vic3VwR0YkNidGUUZeby1GMDYkUSIyRidGMy8lMXN1cGVyc2NyaXB0c2hpZnRHRmZuRmduRjMtRjc2LVEoJm1pbnVzO0YnRjNGOkY9Rj9GQUZDRkVGR0Zkb0Zmby1GIzYoRl9wRjYtRk82JUZbb0ZaRmduRjYtRk82JUZRRl5vRmduRjNGYW8tRl1wNidGW29GWkZfcEZicEZnbkZkcC1GIzYoRi9GNi1GTzYlLUZSNiVRInlGJ0ZVRlhGXm9GZ25GNkZpbkYzRmRwLUYjNiYtRjA2JFEiM0YnRjNGNi1GTzYlLUZSNiVRInpGJ0ZVRlhGXm9GZ25GM0YzLUY3Ni1RKCZjb21tYTtGJ0YzRjovRj5GV0Y/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYjNiZGYXEtRjc2LVEpJmVxdWFscztGJ0YzRjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GYXNGTkYzLUY3Ni1RIixGJ0YzRjpGY3JGP0ZBRkNGRUZHRklGZHItRiM2JkZbckZdcy1GIzYmRmdwRmRwRl1xRjNGMy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPEYzRjMvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjM=">NiQsLiooIiInIiIiJkkicEclKnByb3RlY3RlZEc2IyIiIUYmJkkicUdGKTYjRiZGJkYmKiYiIiVGJikmRihGLiIiI0YmRiYqKEYzRiZGMkYmJkYtRipGJiEiIiokKUY1RjNGJkYmKihGJUYmRixGJiZJInlHRilGLkYmRjYqJiIiJEYmJkkiekdGKUYuRiZGNjwkL0Y6RicvRj4sJkY0RiZGN0Y2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13584" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13757" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Define Z =  c1\302\267X + c2\302\267NablaXY, such that Z lies on \316\2402 and g(X, Z-X) = 0</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vec_X_NablaXY_in_PI2:= evalDG(c1*X + c2*NablaXY):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13096" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_Z:= solve({seq(op(DGinfo(Hook(vec_X_NablaXY_in_PI2, omega||i), &quot;CoefficientSet&quot;)), i=1..2), g2(X, vec_X_NablaXY_in_PI2-X)}, {c1,c2})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzb2xfWkdGKDwkL0kjYzFHRigsJCoqIiIjIiIiLCYmSSJwR0YmNiNGNEY0JkkicUdGJjYjIiIhISIiRjQsLiooIiInRjQmRjdGO0Y0JkY6RjhGNEY0KiYiIiVGNClGNkYzRjRGNCooRjNGNEY2RjRGOUY0Rj0qJClGOUYzRjRGNCooRkBGNEZCRjQmSSJ5R0YmRjhGNEY9KiYiIiRGNCZJInpHRiZGOEY0Rj1GNCw8KioiIz1GNEZBRjQmRjc2I0YzRjRGOUY0RjQqJiIiKUY0KUY2Rk1GNEY9KigiIzdGNEZFRjRGOUY0Rj0qKEZZRjRGNkY0RkhGNEY0KipGUkY0RjZGNEY5RjQmRktGVEY0RjQqKkZSRjRGU0Y0RjlGNEZKRjRGPSokKUY5Rk1GNEY9KigiIipGNEZIRjRGZm5GNEY9KihGW29GNEZBRjQmRk9GVEY0Rj0qKEZSRjRGNkY0Rk5GNEY0KihGW29GNEY5RjRGTkY0Rj0qKEZbb0Y0RkpGNEZdb0Y0RjQqKEZbb0Y0RmZuRjRGTkY0Rj1GPUY9L0kjYzJHRigsJCooRkBGNEY+RjRGUEY9Rj03I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Z:=eval(vec_X_NablaXY_in_PI2, sol_Z):</Text-field>
</Input>
</Group>
<Group labelreference="L13653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">R1 and R2 are relative invariants</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R1:= numer(-rhs(sol_Z[2]))/6</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSNtbkdGJDYkUSI2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSSVtc3ViR0YkNiUtRiw2JVEicEYnRi9GMi1GUjYkUSIwRidGOS8lL3N1YnNjcmlwdHNoaWZ0R0Zdb0ZVLUZmbjYlLUYsNiVRInFGJ0YvRjItRlI2JFEiMUYnRjlGXm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiM2Ji1GUjYkUSI0RidGOUZVLUkobXN1YnN1cEdGJDYnRmhuRmVvLUZSNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGXW9GXm9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1wLUYjNihGZnBGVS1GZm42JUZib0Zbb0Zeb0ZVLUZmbjYlRmhuRmVvRl5vRjlGaG8tRmRwNidGYm9GW29GZnBGaXBGXm9GW3EtRiM2KEZRRlUtRmZuNiUtRiw2JVEieUYnRi9GMkZlb0Zeb0ZVRmBvRjlGW3EtRiM2Ji1GUjYkUSIzRidGOUZVLUZmbjYlLUYsNiVRInpGJ0YvRjJGZW9GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNSMUdGKCwuKigiIiciIiImSSJwR0YmNiMiIiFGMSZJInFHRiY2I0YxRjFGMSomIiIlRjEpJkYzRjgiIiNGMUYxKihGPUYxRjxGMSZGN0Y0RjEhIiIqJClGP0Y9RjFGMSooRjBGMUY2RjEmSSJ5R0YmRjhGMUZAKiYiIiRGMSZJInpHRiZGOEYxRkA3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13630" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R2:= denom(rhs(sol_Z[2]))/18</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEicEYnRi9GMi1JI21uR0YkNiRRIjBGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRlotRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1GUjYlRlQtRlg2JFEiMkYnRjlGZW5GZ24tRlI2JS1GLDYlUSJxRidGL0YyRldGZW5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYjNiYtSSZtZnJhY0dGJDYoLUZYNiRRIjRGJ0Y5LUZYNiRRIjlGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcS8lKWJldmVsbGVkR0Y9RmduLUkobXN1YnN1cEdGJDYnRlQtRlg2JEZqcEY5LUZYNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGWkZlbkY5RmdvLUYjNiYtRmBwNihGX29GZ3FGaHBGW3FGXnFGYHFGZ24tRiM2JkZib0Znbi1GY3E2J0ZURmVxRl9vRmpxRmVuRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiM2JkZeckZnbi1GIzYmLUZjcTYnRmRvRldGX29GanFGZW5GZ24tRlI2JUZURmVxRmVuRjlGOUZkci1GIzYoLUZSNiUtRiw2JVEieUYnRi9GMkZfb0ZlbkZnbkZib0ZnbkZdc0Y5RmdvLUYjNihGXW9GZ25GYm9GZ24tRlI2JUZjc0ZlcUZlbkY5RmdvLUYjNiYtRmBwNihGZXEtRlg2JFEjMThGJ0Y5RmhwRltxRl5xRmBxRmduLUZjcTYnRmRvRldGZ3FGanFGZW5GOUZnby1GIzYmLUZgcDYoRmVxRl9vRmhwRltxRl5xRmBxRmduLUYjNiZGYXNGZ25GW3NGOUY5RmdvLUYjNiZGZXRGZ24tRiM2JkZRRmduLUZSNiUtRiw2JVEiekYnRi9GMkZfb0ZlbkY5RjlGZHItRiM2JkZdc0Znbi1GUjYlRl91RmVxRmVuRjlGZ28tRiM2JkZldEZnbi1GIzYmRmJvRmduRmR1RjlGOUZkci1GIzYmRmV0RmduLUYjNiZGaHNGZ25GXXVGOUY5RmdvLUYjNiZGZXRGZ24tRiM2JkZhc0ZnbkZkdUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNSMkdGKCw8KigmSSJwR0YmNiMiIiEiIiImRjE2IyIiI0Y0JkkicUdGJkYyRjRGNComIyIiJSIiKkY0KSZGMTYjRjQiIiRGNCEiIiooI0Y3RkFGNEY4RjQpRj9GN0Y0RkIqKEZERjQpRjhGN0Y0Rj9GNEY0KigmSSJ5R0YmRjZGNEY4RjRGP0Y0RjQqKEY1RjRGOEY0JkZKRkBGNEZCKiYjRjQiIz1GNClGOEZBRjRGQiooI0Y0RjdGNEZJRjRGR0Y0RkIqKEZSRjRGMEY0JkkiekdGJkY2RjRGQiomRj9GNCZGVUZARjRGNCooRlJGNEY4RjRGV0Y0RkIqKEZSRjRGTEY0RlRGNEY0KihGUkY0RklGNEZXRjRGQjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14036" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">R1 is N, the relative invariant corresponding to the nullcone</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14033" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(R1 - N)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRi42JFEiMUYnRjEtRi42JFEiMkYnRjEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmpuRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zhby1GIzYoRmVuRjQtSSVtc3ViR0YkNiUtRlA2JVEicUYnRlNGVi1GLjYkRmpuRjFGW29GNC1GZm82JUZPRlhGW29GMS1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkVGYG9GYm8tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY1Ni1RKiZ1bWludXMwO0YnRjFGOEY7Rj1GP0ZBRkNGRUZgb0Ziby1GIzYmLUYuNiRRIjZGJ0YxRjQtRmZvNiUtRlA2JVEieUYnRlNGVkZYRltvRjFGX3AtRiM2JkZecUY0LUZmbzYlRk9GW3BGW29GMUYxRjFGNC1GZm82JUZob0ZYRltvRjFGX3AtRk02J0Zob0ZbcEZlbkZobkZbb0Zdby1GZXA2Ji1GIzYmLUZmbzYlLUZQNiVRInpGJ0ZTRlZGWEZbby1GNTYtUSkmZXF1YWxzO0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0Zbcy1GIzYsLUYjNiZGZW5GNC1GIzYmRmhxRjRGanFGMUYxRl9wLUYjNiYtSSZtZnJhY0dGJDYoRi0tRi42JFEiM0YnRjEvJS5saW5ldGhpY2tuZXNzR0ZaLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl90LyUpYmV2ZWxsZWRHRjpGNEZMRjFGXW8tRiM2Ji1GZnM2KEZlbkZoc0ZbdEZddEZgdEZidEY0LUYjNiZGZW9GNEZdcEYxRjFGX3AtRiM2Ji1GZnM2KEZYRmhzRlt0Rl10RmB0RmJ0RjRGXHJGMUZdby1GIzYmRmVuRjQtRiM2JkZhcUY0RmpxRjFGMUYxRjFGMS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGXW8tRiM2JkZoc0Y0RmJyRjFGMQ==">LC4qJiIiJSIiIikmSSJwRyUqcHJvdGVjdGVkRzYjRiUiIiNGJUYlKihGK0YlJkkicUdGKTYjIiIhRiVGJ0YlISIiKiYsJiomIiInRiUmSSJ5R0YpRipGJUYxKiZGNUYlJkYoRi9GJUYlRiUmRi5GKkYlRiUqJClGLUYrRiVGJTwjLyZJInpHRilGKiwsKihGK0YlRjlGJUY6RiVGJSomI0YkIiIkRiVGJkYlRiUqKCNGK0ZFRiVGLUYlRidGJUYxKiYjRiVGRUYlRjxGJUYlKihGK0YlRjZGJUY6RiVGMUYxKiZGRUYlRj9GJUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Z is in \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(Hook(Z, omega||i), i=1..2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGLw==">NiQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14037" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Gram matrix of X, Y, Z</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gram_X_Y_Z:= GramMatrix(g2, [X, Y, Z])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14045" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">I2 is an absolute invariant. I2 is R2^2/R1^3</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14044" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">I2:= simplify(1/(18^2*gram_X_Y_Z[3,3]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNJMkdGKComKSwwKiYjIiIiIiM9RjMpJkkicUdGJjYjIiIhIiIkRjMhIiIqJiwmKiYjIiIjRjpGMyZJInBHRiY2I0YzRjNGMyomI0YzRkBGMyZJInlHRiY2I0ZARjNGO0YzKUY2RkBGM0YzKiYsLComJkZCRjhGMyZGQkZIRjNGMyomRj9GMylGQUZARjNGOyomRkFGM0ZGRjNGMyomJkZHRkNGM0ZORjNGOyomRkVGMyZJInpHRiZGQ0YzRjtGM0Y2RjNGMyomIyIiJSIiKkYzKUZBRjpGM0Y7KiZGQUYzRlVGM0YzKihGRUYzRkZGM0ZVRjNGOyooRkVGMyZGVkZIRjMsJkZNRjNGU0Y7RjNGO0ZARjMpLC4qKCIiJ0YzRk1GMyZGN0ZDRjNGMyomRllGM0ZQRjNGMyooRkBGM0ZBRjNGNkYzRjsqJEZJRjNGMyooRl5vRjNGX29GM0ZTRjNGOyomRjpGM0ZVRjNGO0Y6Rjs3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14047" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(I2 - R2^2/R1^3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The Gram matrix with the previous representative of the conformal structure gives the relative invariant rel1 = 2\302\267R1 and the relative rel = 2\302\267R1^4/(18\302\267R2)^2</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14094" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rel1:= GramMatrix(g, [X, Y, Z])[1,1]:</Text-field>
</Input>
</Group>
<Group labelreference="L14093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rel2:= GramMatrix(g, [X, Y, Z])[3,3]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(rel1 - 2*R1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14091" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(rel2 - 2*R1^4/(18*R2)^2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define W as the covariant derivative of Z-X along X</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13773" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g2(X,Z-X)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W:= simplify(convert(DirectionalCovariantDerivative(X, Z-X, Nabla), DGvector)):</Text-field>
</Input>
</Group>
<Group labelreference="L13586" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14048" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Define subspace \316\240_X</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PI_X:= [X, Y, Z]:</Text-field>
</Input>
</Group>
<Group labelreference="L14054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Find the vectors that are orthogonal to \316\240_X</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13705" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">arbitrary_vector:= evalDG(c1*D_x + c2*D_y[0] + c3*D_p[0] + c4*D_q[0] + c5*D_z[0]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13110" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_PXorth:= solve({seq(g(i, arbitrary_vector), i in PI_X)}, {c1,c2,c3,c4,c5}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14049" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(`if`(lhs(i) = rhs(i), lhs(i), NULL), i in sol_PXorth)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjYzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSgmY29tbWE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2MyRidGL0YyRjk=">NiRJI2MxRzYiSSNjMkdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14050" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The solutions have 2 degrees of freedom. This gives a 2 dimensional space, orthogonal to \316\240_X. For example one generator can be given by the choice c1=1, c2=0, and the other generator by c1=0, c2=1.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PXorth:=[eval(eval(arbitrary_vector, sol_PXorth), {c1=1, c2=0}), eval(eval(arbitrary_vector, sol_PXorth), {c1=0, c2=1})]:</Text-field>
</Input>
</Group>
<Group labelreference="L13274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Verify that Y belongs to PIorth:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14051" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(comp_matrix([Y, op(PXorth)], varJM), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(comp_matrix(PXorth, varJM), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13625" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">PXorth mod \316\240. Must have rank &lt; 2, because Y belongs to \316\240</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(Matrix(2, 3, [seq(seq(simplify(Hook(i, omega||j)), j=1..3), i in PXorth)]), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Fix scale of Y by conformal identification [Y, Z] = X mod \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">scale_Y:= rhs(op(solve({seq(Hook(evalDG(LieDerivative(evalDG(rho*Y), Z) - X), omega||i), i=1..2)}, {rho}))):</Text-field>
</Input>
</Group>
<Group labelreference="L14056" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Redefine Y with the new scale and call it Y2</Text-field>
</Input>
</Group>
<Group labelreference="L13738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Y2:= evalDG(scale_Y*Y):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13629" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(Hook(Y2, omega||i), i=1..3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14057" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Take vector U in PXorth independent of Y</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">U:= PXorth[2]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(g2(U, i), i in [X, Y2, Z])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13600" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Verify X and W are independent mod \316\2402</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X_W_mod_PI2:= Matrix(2, 2, [seq(seq(simplify(Hook(i, omega||j)), j=1..2), i in [X, W])]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13585" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`if`(simplify(Determinant(X_W_mod_PI2)) = 0, false, true)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Define vector V in \316\240 independent of Y such that g(X, V-X) = 0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vec_in_U_X_Z:= evalDG(c1*U+c2*X+c3*Z):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_V:= solve({seq(Hook(vec_in_U_X_Z, omega||i), i=1..3), g2(X, vec_in_U_X_Z-X)}, {c1, c2, c3}):</Text-field>
</Input>
</Group>
<Group labelreference="L13800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">V:= eval(vec_in_U_X_Z, sol_V):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13790" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(Hook(V, omega||i), i=1..3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Gram matrix of X, W, Z, V, Y2</Text-field>
</Input>
</Group>
<Group labelreference="L13829" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gram_X_W_Z_V_Y:= GramMatrix(g, [X, W, Z, V, Y2]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13706" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Matrix(5, [seq(seq(`if`(gram_X_W_Z_V_Y[i,j] = 0, 0, &quot;*&quot;), j = 1..5), i = 1..5)])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtSSNtc0dGJDYjUSIqRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkAvJStncm91cGFsaWduR0ZALyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRkdGN0Y3RjctRjg2KC1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRidGPkZBRkNGRUZIRj5GQUZDLUY1NipGN0Y3RjdGN0Y3Rj5GQUZDLUY1NipGN0Y3RjdGSkZKRj5GQUZDLUY1NipGN0Y3RkpGSkZKRj5GQUZDLUY1NipGSkY3RkpGSkZKRj5GQUZDLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJRJ2NlbnRlckYnL0ZEUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGUEZQL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmdxLUYsNigtRi82Ji1GMjY5LUY1NipGN0Y3RjdGNy1GODYoLUZNNiZGT0ZicUZlcUZQRj5GQUZDRkVGSEY+RkFGQ0ZTLUY1NipGN0Y3RjdGaHJGaHJGPkZBRkMtRjU2KkY3RjdGaHJGaHJGaHJGPkZBRkMtRjU2KkZockY3RmhyRmhyRmhyRj5GQUZDRmVuRmhuRmpuRlxvRl5vRmFvRmRvRmZvRmlvRlxwRl9wRmFwRmNwRmZwRmlwRltxRl1xRmBxRmJxRmVxRlBGYnFGZXFGUC9GW3JRIltGJy9GXnJRIl1GJw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUkjbXNHRiQ2I1EiKkYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Y9LyUrZ3JvdXBhbGlnbkdGPS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZERjRGNEY0LUY1NigtSSNtbkdGJDYmUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJ0Y7Rj5GQEZCRkVGO0Y+RkAtRjI2KkY0RjRGNEY0RjRGO0Y+RkAtRjI2KkY0RjRGNEZHRkdGO0Y+RkAtRjI2KkY0RjRGR0ZHRkdGO0Y+RkAtRjI2KkZHRjRGR0ZHRkdGO0Y+RkAvJSZhbGlnbkdRJWF4aXNGJy9GPFEpYmFzZWxpbmVGJy9GP1EnY2VudGVyRicvRkFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZm8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXAvJSZmcmFtZUdGYXAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZSLyUtZXF1YWxjb2x1bW5zR0ZSLyUtZGlzcGxheXN0eWxlR0ZSLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5wRk1GUEZTLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13581" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">absMatrix:= Matrix(5, [k2, k1, k3, k4, 0, k1, k5, k6, k7, k8, k3, k6, k9, 0,0, k4, k7, 0,0,0, 0, k8,0,0,0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjazJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtRjg2J1EjazFGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUY4NidRI2szRidGO0Y+RkFGREZHRkpGTEZORlEtRjU2KC1GODYnUSNrNEYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtSSNtbkdGJDYmUSIwRidGPkZBL0ZFUSdub3JtYWxGJ0ZHRkpGTEZORlFGR0ZKRkwtRjI2KkZTLUY1NigtRjg2J1EjazVGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUY4NidRI2s2RidGO0Y+RkFGREZHRkpGTEZORlEtRjU2KC1GODYnUSNrN0YnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtRjg2J1EjazhGJ0Y7Rj5GQUZERkdGSkZMRk5GUUZHRkpGTC1GMjYqRlhGW3AtRjU2KC1GODYnUSNrOUYnRjtGPkZBRkRGR0ZKRkxGTkZRRlxvRlxvRkdGSkZMLUYyNipGZ25GYHBGXG9GXG9GXG9GR0ZKRkwtRjI2KkZcb0ZlcEZcb0Zcb0Zcb0ZHRkpGTC8lJmFsaWduR1ElYXhpc0YnL0ZIUSliYXNlbGluZUYnL0ZLUSdjZW50ZXJGJy9GTVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRj0vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zici8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdcy8lJmZyYW1lR0Zdcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanJGPkZBRmJvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We already know the relative invariant rel1 = 2\302\267R1 = k2 = k3 = k4
</Font>and rel2 = k9</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(rel1 - gram_X_W_Z_V_Y[i,1]), i in [1,3,4])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14071" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(rel2 - gram_X_W_Z_V_Y[3,3])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">k8 is the relative invariant  2\302\267R1(108\302\267I2 - 1/3)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14074" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(2*R1*(108*I2 - 1/3) - gram_X_W_Z_V_Y[5,2])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14061" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We apply changes to our vectors according to the freedom we have in their definitions:
<Font encoding="UTF-8">X -&gt; c1\302\267X
</Font>Y -&gt; Y
<Font encoding="UTF-8">Z -&gt; c1\302\267Z + c2\302\267Y
V -&gt; c1\302\267V + c3\302\267Y
W -&gt; c1^2\302\267W + c4\302\267Z - (c4 + c1\302\267c2\302\267k10)\302\267X + c5\302\267Y</Font></Text-field><Text-field style="Text" layout="Normal">where k10 = (p1 -q)/3 + 3*R2/R1</Text-field>
</Input>
</Group>
<Group labelreference="L14079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">K10:= (p[1]-q[0])/3 + 3*R2/R1:</Text-field>
</Input>
</Group>
<Group labelreference="L13793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newFrame:= [&lt;c1, 0,0,0,0&gt;, &lt;-(c4+c1*c2*k10),c1^2, c4,0,c5&gt;, &lt;0,0,c1,0,c2&gt;, &lt;0,0,0,c1,c3&gt;,&lt;0,0,0,0,1&gt;]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">absMatrix2:= Matrix(5, [seq(seq(BilinearForm(i,j, absMatrix, conjugate=false), j in newFrame), i in newFrame)]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13603" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_freedom:= solve({op([seq(rhs(i), i in ArrayElems(absMatrix2[2]))][1..4])}, {c2,c3,c4,c5}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">newFrame_evaluated:= eval(newFrame, sol_freedom):</Text-field>
</Input>
</Group>
<Group labelreference="L14076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">After this change, our Gram matrix takes the form:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(Matrix(5, [seq(seq(BilinearForm(i,j, absMatrix, conjugate=false), j in newFrame_evaluated), i in newFrame_evaluated)]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUYsNiUtSSVtc3VwR0YkNiUtSSNtaUdGJDYnUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYmUSIyRidGQ0ZGL0ZKUSdub3JtYWxGJy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGUC8lJmZlbmNlR0ZILyUqc2VwYXJhdG9yR0ZILyUpc3RyZXRjaHlHRkgvJSpzeW1tZXRyaWNHRkgvJShsYXJnZW9wR0ZILyUubW92YWJsZWxpbWl0c0dGSC8lJ2FjY2VudEdGSC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmNvLUY9NidRI2syRidGQEZDRkZGSS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGW3AvJStncm91cGFsaWduR0ZbcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZicC1GNTYoLUZNNiZGVEZDRkZGUEZpb0ZccEZecEZgcEZjcC1GNTYoLUYsNiVGOUZVLUY9NidRI2szRidGQEZDRkZGSUZpb0ZccEZecEZgcEZjcC1GNTYoLUYsNiVGOUZVLUY9NidRI2s0RidGQEZDRkZGSUZpb0ZccEZecEZgcEZjcEZlcEZpb0ZccEZecC1GMjYqRmVwRmVwRmVwRmVwLUY1NigtRiw2JS1GPTYnUSNrOEYnRkBGQ0ZGRklGVUY5RmlvRlxwRl5wRmBwRmNwRmlvRlxwRl5wLUYyNipGaXBGZXAtRjU2KC1GLDYlRjlGVS1GPTYnUSNrOUYnRkBGQ0ZGRklGaW9GXHBGXnBGYHBGY3BGZXBGZXBGaW9GXHBGXnAtRjI2KkZgcUZlcEZlcEZlcEZlcEZpb0ZccEZecC1GMjYqRmVwRmlxRmVwRmVwRmVwRmlvRlxwRl5wLyUmYWxpZ25HUSVheGlzRicvRmpvUSliYXNlbGluZUYnL0ZdcFEnY2VudGVyRicvRl9wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGQi8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmpzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmV0LyUmZnJhbWVHRmV0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSC8lLWVxdWFsY29sdW1uc0dGSC8lLWRpc3BsYXlzdHlsZUdGSC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZidEZDRkZGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13108" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Fix scale of X</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13721" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">scale_X:= 1/TotalDiff(I2, 1):</Text-field>
</Input>
</Group>
<Group labelreference="L14081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Fix scale of g with g(X, X) = 1</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">scale_g:= rhs(op(solve({rho*g(scale_X*X, scale_X*X) = 1}, {rho}))):</Text-field>
</Input>
</Group>
<Group labelreference="L13115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g3:= (a,b)-&gt; simplify(ContractIndices(bas(scale_g*g_in_J &amp;t a &amp;t b), [[1,3],[2,4]])):</Text-field>
</Input>
</Group>
<Group labelreference="L14082" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Substitute the notations c1, k1,..., k10 by their values</Text-field>
</Input>
</Group>
<Group labelreference="L13312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ksubs:= [c1=scale_X, k1=gram_X_W_Z_V_Y[1,2], k2= gram_X_W_Z_V_Y[1,1], k3=gram_X_W_Z_V_Y[1,3], k4=gram_X_W_Z_V_Y[1,4], k5 = gram_X_W_Z_V_Y[2,2], k6=gram_X_W_Z_V_Y[2,3], k7=gram_X_W_Z_V_Y[2,4], k8=gram_X_W_Z_V_Y[2,5], k9 = gram_X_W_Z_V_Y[3,3], k10= K10]:</Text-field>
</Input>
</Group>
<Group labelreference="L14086" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Warning: the computations at the end of this section take a lot of time</Text-field><Text-field style="Text" layout="Normal">Fix c1, ..., c5</Text-field>
</Input>
</Group>
<Group labelreference="L14084" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C1:= eval(c1, ksubs):</Text-field>
</Input>
</Group>
<Group labelreference="L13669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C2:= simplify(eval(scale_g*eval(c2, sol_freedom), ksubs)):</Text-field>
</Input>
</Group>
<Group labelreference="L13698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C3:= simplify(eval(scale_g*eval(c3, sol_freedom), ksubs)):</Text-field>
</Input>
</Group>
<Group labelreference="L13707" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C4:= simplify(eval(scale_g*eval(c4, sol_freedom), ksubs)):</Text-field>
</Input>
</Group>
<Group labelreference="L13106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C5:= simplify(eval(scale_g*eval(c5, sol_freedom), ksubs)):</Text-field>
</Input>
</Group>
<Group labelreference="L14087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the frame X2, Y2, Z2, V2, W2</Text-field>
</Input>
</Group>
<Group labelreference="L14098" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X2:= simplify(evalDG(C1*X)):</Text-field>
</Input>
</Group>
<Group labelreference="L13664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Z2:= simplify(evalDG(C1*Z + C2*Y2)):</Text-field>
</Input>
</Group>
<Group labelreference="L13666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">V2:= simplify(evalDG(C1*V + C3*Y2)):</Text-field>
</Input>
</Group>
<Group labelreference="L14099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">W2:= simplify(evalDG(C1^2*W + C4*Z - (C4+C1*C2*K10)*X + C5*Y2)):</Text-field>
</Input>
</Group>
<Group labelreference="L13745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Compute the final invariant Gram matrix of the frame Y2, V2, Z2, X2, W2</Text-field>
</Input>
</Group>
<Group labelreference="L13739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gram3:= GramMatrix(g3, [Y2, V2, Z2, X2, W2]):</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Integral curves</Text-field></Title>
<Group labelreference="L13394" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Compute differential invariants of curves in \316\240</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13085" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">diff_inv_PI:= pdsolve({seq(LieDerivative(i, f(x, seq(op(vars_set(PI, j)), j=0..10))), i in vf(G2, 10, PI))}):</Text-field>
</Input>
</Group>
<Group labelreference="L13951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">I10 is a differential invariant of order 10</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13812" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">I10_PI:= (op(rhs(op(diff_inv_PI)))*4116)^3:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, I10_PI)), i in vf(G2, 10, PI))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The denominator of I10 is the relative invariant R8 to power 7</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">denom(I10_PI)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDY4LUYvNigtSSNtbkdGJDYkUSQxOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GNDYkUSI4RidGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjotSShtc3Vic3VwR0YkNidGVS1GNDYkUSIyRidGNy1GNDYkUSI1RidGNy8lMXN1cGVyc2NyaXB0c2hpZnRHRl1vRltvRjctRjs2LVEoJm1pbnVzO0YnRjdGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZdcC1GLzYqLUY0NiRRJTIzNTJGJ0Y3RjotRl9vNidGVUZhby1GNDYkUSI0RidGN0Znb0Zbb0Y6LUZTNiVGVS1GNDYkUSIzRidGN0Zbb0Y6LUZTNiVGVS1GNDYkUSI3RidGN0Zbb0Y3RmlvLUYvNiotRjQ2JFElNTA0MEYnRjdGOkZkcEY6LUZTNiVGVUZmcEZbb0Y6LUZTNiVGVS1GNDYkUSI2RidGN0Zbb0Y3RmlvLUYvNigtRjQ2JFElMzI1NUYnRjdGOkZkcEY6LUZfbzYnRlVGZG9GYW9GZ29GW29GNy1GOzYtUScmcGx1cztGJ0Y3Rj5GQUZDRkVGR0ZJRktGXHBGXnAtRi82Ki1GNDYkUSYxNjYzMkYnRjdGOi1GX282J0ZVRmFvRltxRmdvRltvRjotRl9vNidGVUZbcUZhb0Znb0Zbb0Y6RmpxRjdGZnItRi82LC1GNDYkUSY1OTU5OEYnRjdGOkZec0Y6RmlwRjpGaHFGOi1GUzYlRlVGZG9GW29GN0Zmci1GLzYoLUY0NiRRJjEzNzcyRidGN0Y6Rl5zRjotRl9vNidGVUZmcEZbcUZnb0Zbb0Y3RmlvLUYvNiotRjQ2JFEmODMxNjBGJ0Y3RjotRl9vNidGVUZhb0Zhb0Znb0Zbb0Y6LUZfbzYnRlVGW3FGW3FGZ29GW29GOkZnc0Y3RmlvLUYvNiotRjQ2JFEnMTc0NzM1RidGN0Y6RmV0RjpGYHNGOi1GX282J0ZVRmZwRmFvRmdvRltvRjdGZnItRi82Ki1GNDYkUScyOTcwMDBGJ0Y3RjotRlM2JUZVRmFvRltvRjotRl9vNidGVUZbcUZmcEZnb0Zbb0Y6RmhxRjdGaW8tRi82Ji1GNDYkUScxMTg4MDBGJ0Y3RjotRl9vNidGVUZbcUZcckZnb0Zbb0Y3RjdGN0ZgcUZnbw==">KiQpLDgqKCIkJz4iIiIpJkkicUclKnByb3RlY3RlZEc2IyIiIyIiJkYnJkYqNiMiIilGJ0YnKioiJV9CRicpRikiIiVGJyZGKjYjIiIkRicmRio2IyIiKEYnISIiKioiJVNdRidGNEYnJkYqNiNGNUYnJkYqNiMiIidGJ0Y8KigiJWJLRidGNEYnKSZGKjYjRi5GLUYnRjwqKiImS20iRicpRilGOEYnKUY2Ri1GJ0ZBRidGJyosIiYpZmZGJ0ZLRidGNkYnRj9GJ0ZHRidGJyooIiZzUCJGJ0ZLRicpRj9GOEYnRicqKiImZ0opRicpRilGLUYnKUY2RjhGJ0ZHRidGPCoqIidOWjxGJ0ZURidGTEYnKUY/Ri1GJ0Y8KioiJytxSEYnRilGJylGNkY1RidGP0YnRicqJiInKyk9IkYnKUY2RkNGJ0Y8RjtGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R8:= simplify([op(denom(I10_PI))][1])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjUjhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSNtbkdGJDYkUSQxOTZGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUZSNiRRIjhGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVS1JKG1zdWJzdXBHRiQ2J0Zobi1GUjYkUSIyRidGOS1GUjYkUSI1RidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmBvRl5vRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBwLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGX3BGYXAtRiM2KC1GUjYkUSUyMzUyRidGOUZVLUZmbjYlRmhuLUZSNiRRIjNGJ0Y5Rl5vRlUtRmZuNiVGaG4tRlI2JFEiN0YnRjlGXm9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wRmFwLUYjNigtRlI2JFElNTA0MEYnRjlGVS1GZm42JUZobi1GUjYkUSI0RidGOUZeb0ZVLUZmbjYlRmhuLUZSNiRRIjZGJ0Y5Rl5vRjlGW3ItRiM2Ji1GUjYkUSUzMjU1RidGOUZVLUZibzYnRmhuRmdvRmRvRmpvRl5vRjlGOUY5RlUtRmJvNidGaG5GZG9GZXJGam9GXm9GOUZccC1GIzYmLUZlcDYkLUYjNigtRiM2KC1GUjYkUSYxNjYzMkYnRjlGVS1GYm82J0ZobkZjcUZkb0Zqb0Zeb0ZVRmhyRjlGXHAtRiM2Ki1GUjYkUSY1OTU5OEYnRjlGVUZhcUZVRmNyRlUtRmZuNiVGaG5GZ29GXm9GOUZccC1GIzYmLUZSNiRRJjEzNzcyRidGOUZVLUZibzYnRmhuRmVyRmNxRmpvRl5vRjlGOUY5RlUtRmJvNidGaG5GZG9GY3FGam9GXm9GOUZccC1GIzYmLUZlcDYkLUYjNidGaXAtRiM2KC1GUjYkUSY4MzE2MEYnRjlGVS1GYm82J0ZobkZjcUZjcUZqb0Zeb0ZVRmh0RjlGW3ItRiM2KC1GUjYkUScxNzQ3MzVGJ0Y5RlVGYXRGVS1GYm82J0ZobkZlckZkb0Zqb0Zeb0Y5RjlGOUZVLUZibzYnRmhuRmRvRmRvRmpvRl5vRjlGXHAtRiM2Ki1GUjYkUScyOTcwMDBGJ0Y5RlUtRmZuNiVGaG5GZG9GXm9GVS1GYm82J0ZobkZjcUZlckZqb0Zeb0ZVRmNyRjlGW3ItRiM2Ji1GUjYkUScxMTg4MDBGJ0Y5RlUtRmJvNidGaG5GY3FGanJGam9GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNSOEdGKCwuKigiJCc+IiIiJkkicUdGJjYjIiIpRjEpJkYzNiMiIiMiIiZGMUYxKiYsKCooIiVfQkYxJkYzNiMiIiRGMSZGMzYjIiIoRjEhIiIqKCIlU11GMSZGMzYjIiIlRjEmRjM2IyIiJ0YxRkUqJiIlYktGMSkmRjM2I0Y6RjlGMUZFRjEpRjdGSkYxRjEqJiwoKigiJkttIkYxKUY/RjlGMUZLRjFGMSoqIiYpZmZGMUY/RjFGSEYxRlFGMUYxKiYiJnNQIkYxKUZIRkFGMUYxRjEpRjdGQUYxRjEqJiwmKigiJmdKKUYxKUY/RkFGMUZRRjFGRSooIidOWjxGMUZYRjEpRkhGOUYxRkVGMSlGN0Y5RjFGMSoqIicrcUhGMUY3RjEpRj9GSkYxRkhGMUYxKiYiJyspPSJGMSlGP0ZNRjFGRTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13582" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(denom(I10_PI) - R8^7)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The numerator of I10 is the relative invariant R10 to power 3. Its expression is large, but we can find a better expression</Text-field>
</Input>
</Group>
<Group labelreference="L13966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">numerI10_PI:= simplify([op(numer(I10_PI))][1]):</Text-field>
</Input>
</Group>
<Group labelreference="L13958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define DR8 as the total derivative of R8, and DDR8 as the second total derivative of R8</Text-field>
</Input>
</Group>
<Group labelreference="L13959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DR8:= TotalDiff(R8, x):</Text-field>
</Input>
</Group>
<Group labelreference="L13960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DDR8:= TotalDiff(DR8, x):</Text-field>
</Input>
</Group>
<Group labelreference="L13957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We express q8 through R8, q9 through DR8, and q10 through DDR8</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q8:= solve(R8 - r8, q[8]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13580" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(eval(Q8, {r8 = R8}))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GM1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJw==">JkkicUclKnByb3RlY3RlZEc2IyIiKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q9:= solve(DR8 - Dr8, q[9]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(eval(Q9, {Dr8 = DR8}))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjlGJy9GM1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJw==">JkkicUclKnByb3RlY3RlZEc2IyIiKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Q10:= solve(DDR8 - DDr8, q[10]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(eval(Q10, {DDr8 = DDR8}))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEwRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">JkkicUclKnByb3RlY3RlZEc2IyIjNQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Then R10 can be expressed as</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13535" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R10:= collect(expand(foldl(eval, numerI10_PI, {q[10]=Q10}, {q[9] = Q9}, {q[8] = Q8})), {r8, Dr8, DDr8})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkUjEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYqLUkjbW5HRiQ2JFEjMjFGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJxRidGL0YyLUZSNiRRIjJGJ0Y5RltvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zgb0ZVLUYsNiVRJUREcjhGJ0YvRjJGVS1GLDYlUSNyOEYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtSSZtZnJhY0dGJDYoLUYjNigtRlI2JFEjOTFGJ0Y5RlVGZW5GVS1JJW1zdXBHRiQ2JS1GLDYlUSREcjhGJ0YvRjJGW29GXm9GOS1GUjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGXHBGXnAtRiM2LEZRRlUtSSVtc3ViR0YkNiVGaG5GW29GYW9GVS1GYHI2JUZobi1GUjYkUSIzRidGOUZhb0ZVRmpwRlVGZm9GOUZqcS1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wLUYjNigtRlI2JFEkMTcxRidGOUZVRl9yRlUtRmByNiVGaG5GXXFGYW9GOUZqcS1GIzYmLUZSNiRRJDExN0YnRjlGVS1GZm42J0ZobkZkckZbb0Zeb0Zhb0Y5RjlGOUZVLUZocDYlRmZvRltvRl5vRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRSMTBHRigsKioqIiNAIiIiKSZJInFHRiY2IyIiI0Y2RjFJJUREcjhHRihGMUkjcjhHRihGMUYxKigjIiMiKiIiJUYxRjJGMSlJJERyOEdGKEY2RjEhIiIqLEYwRjFGM0YxJkY0NiMiIiRGMUY+RjFGOEYxRjEqJiwmKigiJHIiRjFGM0YxJkY0NiNGPEYxRj8qJiIkPCJGMSlGQUY2RjFGMUYxKUY4RjZGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Verify R10 is equal to the numerator of I10</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(eval(R10, {r8 = R8, Dr8 = DR8, DDr8 = DDR8}) - numerI10_PI)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(21*q[2]*R8*TotalDiff(q[2]*TotalDiff(R8, x), x) + 9*R8^2*(13*q[3]^2 - 19*q[2]*q[4]) - 91/4*(q[2]*TotalDiff(R8, x))^2 - numerI10_PI)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Find a factor in front of total derivative Dx that gives an invariant derivation</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13137" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rhs(op(pdsolve({seq(LieDerivative(i, f(x, seq(op(jetvars(k)), k=0..8))) - f(x, seq(op(jetvars(k)), k=0..8))*eval(TotalDiff(LieDerivative(i, x), x), Eq(PI, 8)), i in vf(G2, 8, PI))})))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KigtSSRfRjFHNiI2OiZJInlHJSpwcm90ZWN0ZWRHNiMiIiImSSJwR0YpRiomSSJ6R0YpRiomRig2IyIiIyZGLUYxJkYvRjEmRig2IyIiJCZGLUY2JkYvRjYmRig2IyIiJSZGLUY7JkYvRjsmRig2IyIiJiZGLUZAJkYvRkAmRig2IyIiJyZGLUZFJkYvRkUmRig2IyIiKCZGLUZKJkYvRkomRig2IyIiKSZGLUZPJkYvRk9GKyZJInFHRilGMUYrKSwuKigiJCc+RismRlRGT0YrKUZTRkFGK0YrKiYsKCooIiVfQkYrJkZURjZGKyZGVEZKRishIiIqKCIlU11GKyZGVEY7RismRlRGRUYrRltvKiYiJWJLRispJkZURkBGMkYrRltvRispRlNGPEYrRisqJiwoKigiJkttIkYrKUZpbkYyRitGX29GK0YrKioiJilmZkYrRmluRitGXm9GK0Zjb0YrRisqJiImc1AiRispRl5vRjdGK0YrRispRlNGN0YrRisqJiwmKigiJmdKKUYrKUZpbkY3RitGY29GK0ZbbyooIidOWjxGK0Zpb0YrKUZeb0YyRitGW29GKylGU0YyRitGKyoqIicrcUhGK0ZTRispRmluRjxGK0Zeb0YrRisqJiInKyk9IkYrKUZpbkZGRitGW28jRitGRkZbbw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check q2/(R8^(1/6)) Dx is an invariant derivation</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13094" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(eval(LieDerivative(i, q[2]/(R8^(1/6))) - q[2]/(R8^(1/6))*TotalDiff(LieDerivative(i, x), x), Eq(PI, 8))), i in vf(G2, 8, PI))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the invariant derivation</Text-field>
</Input>
</Group>
<Group labelreference="L13576" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">box_PI:= f-&gt; q[2]/(R8^(1/6))*TotalDiff(f, x):</Text-field>
</Input>
</Group>
<Group labelreference="L13950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check the invariant derivation applied to I10 gives a differential invariant</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">I11_PI:= box_PI(I10_PI):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, I11_PI)), i in vf(G2, 11, PI))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L13433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/G2modP2_maple_file.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L14663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group labelreference="L14661" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(DifferentialGeometry): with(Tensor): with(JetCalculus): with(GroupActions): with(Tools): with(LinearAlgebra): with(LieAlgebras): with(PDETools): Preferences(&quot;ShowFramePrompt&quot;, false): Preferences(&quot;JetNotation&quot;, &quot;JetNotation2&quot;): Preferences(&quot;TensorDisplay&quot;, 1):</Text-field>
</Input>
</Group>
<Group labelreference="L14662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13271" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">G2/P2</Text-field></Title>
<Group labelreference="L13305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Group orbits</Text-field></Title>
<Group labelreference="L14665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the Lie algebra m = g/p</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">LieAlgebraData([[e1,e4]=e5, [e2,e3]=e5], [e1,e2,e3,e4,e5], alg); DGsetup(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2U0RidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRjU2JVEjZTVGJ0Y4RjtGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UyRidGOEY7Rj4tRjU2JVEjZTNGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvRmhvRkJGZm5GaW5GQkZCRltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMl9uMTQwMTI5MDI0NTY4NTEyR0YoSSNlNEc2Iy9GMkkyX24xNDAxMjkwMjQ1Njg2NDBHRihJI2U1RzYjL0YySTJfbjE0MDEyOTAyNDU2ODY3MkdGKC83JEkjZTJHNiMvRjJJMl9uMTQwMTI5MDI0NTY4NTc2R0YoSSNlM0c2Iy9GMkkyX24xNDAxMjkwMjQ1Njg2MDhHRihGODcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihJJGFsZ0dGKDckIiImPUYoSSZmYWxzZUdGJkVcW2whNyQ3JDclIiIiIiIlRk9GVjckNyUiIiMiIiRGT0ZW</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">GL4 action on m</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g0_action:= Matrix(4, 4, [[t[1]^3, sqrt(3)*t[1]^2*t[3], sqrt(3)*t[1]*t[3]^2, t[3]^3], [sqrt(3)*t[1]^2*t[2], t[1]^2*t[4]+2*t[1]*t[2]*t[3], 2*t[1]*t[3]*t[4]+t[2]*t[3]^2, sqrt(3)*t[3]^2*t[4]], [sqrt(3)*t[1]*t[2]^2, 2*t[1]*t[2]*t[4]+t[2]^2*t[3], t[1]*t[4]^2+2*t[2]*t[3]*t[4], sqrt(3)*t[3]*t[4]^2], [t[2]^3, sqrt(3)*t[2]^2*t[4], sqrt(3)*t[2]*t[4]^2, t[4]^3]])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSpnMF9hY3Rpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYoLUYsNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSShtc3Vic3VwR0YkNictRi82JVEidEYnRjJGNS1JI21uR0YkNiRRIjFGJ0Y8LUZhbzYkUSIzRidGPC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGaW8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl5wLyUrZ3JvdXBhbGlnbkdGXnAvJShyb3dzcGFuR0Zjby8lK2NvbHVtbnNwYW5HRmNvLUZobjYoLUYsNigtSSZtc3FydEdGJDYjRmRvLUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGYnEtRltvNidGXW9GYG8tRmFvNiRRIjJGJ0Y8RmdvRmpvRl5xLUklbXN1YkdGJDYlRl1vRmRvRmpvRjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2KEZbcUZecS1GanE2JUZdb0Zgb0Zqb0ZecS1GW282J0Zdb0Zkb0ZmcUZnb0Zqb0Y8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUZbbzYnRl1vRmRvRmRvRmdvRmpvRlxwRl9wRmFwRmNwRmVwRlxwRl9wRmFwLUZlbjYpLUZobjYoLUYsNihGW3FGXnFGZHFGXnEtRmpxNiVGXW9GZnFGam9GPEZccEZfcEZhcEZjcEZlcC1GaG42KC1GLDYmLUYsNiZGZHFGXnEtRmpxNiVGXW8tRmFvNiRRIjRGJ0Y8RmpvRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRl90LUYsNipGZnFGXnFGYHJGXnFGXnNGXnFGaXFGPEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNiYtRiw2KkZmcUZecUZgckZecUZpcUZecUZmc0Y8Rlt0LUYsNiZGXnNGXnFGYnJGPEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNihGW3FGXnFGYnJGXnFGZnNGPEZccEZfcEZhcEZjcEZlcEZccEZfcEZhcC1GZW42KS1GaG42KC1GLDYoRltxRl5xRmByRl5xLUZbbzYnRl1vRmZxRmZxRmdvRmpvRjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2Ji1GLDYqRmZxRl5xRmByRl5xRl5zRl5xRmZzRjxGW3QtRiw2JkZldUZecUZpcUY8RjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2Ji1GLDYmRmByRl5xLUZbbzYnRl1vRmhzRmZxRmdvRmpvRjxGW3QtRiw2KkZmcUZecUZec0ZecUZpcUZecUZmc0Y8RjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2KEZbcUZecUZpcUZecUZldkY8RlxwRl9wRmFwRmNwRmVwRlxwRl9wRmFwLUZlbjYpLUZobjYoLUZbbzYnRl1vRmZxRmRvRmdvRmpvRlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNihGW3FGXnFGZXVGXnFGZnNGPEZccEZfcEZhcEZjcEZlcC1GaG42KC1GLDYoRltxRl5xRl5zRl5xRmV2RjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRltvNidGXW9GaHNGZG9GZ29Gam9GXHBGX3BGYXBGY3BGZXBGXHBGX3BGYXAvJSZhbGlnbkdRJWF4aXNGJy9GXXBRKWJhc2VsaW5lRicvRmBwUSdjZW50ZXJGJy9GYnBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHkvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3kvJSZmcmFtZUdGZ3kvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmR5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZfW2xGPC1GUzYoLUYsNiYtRlg2OC1GZW42KS1GaG42KC1GLDYmLUZbbzYnLUYvNidGX29GMkZqekZdW2xGNS1GLDYmLUZhbzYmRmNvRmp6Rl1bbEY8Rmp6Rl1bbEY8LUZhbzYmRmZvRmp6Rl1bbEY8RmdvRmpvRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNiotRlxxNiRGXF1sRmp6Rl5xLUZbbzYnRmZcbEZoXGwtRmFvNiZGaHFGanpGXVtsRjxGZ29Gam9GXnEtRmpxNiVGZlxsLUYsNiZGXF1sRmp6Rl1bbEY8RmpvRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNipGYl1sRl5xLUZqcTYlRmZcbEZoXGxGam9GXnEtRltvNidGZlxsRmpdbEZmXWxGZ29Gam9GanpGXVtsRjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2Ji1GW282J0ZmXGxGal1sRlxdbEZnb0Zqb0ZqekZdW2xGPEZccEZfcEZhcEZjcEZlcEZccEZfcEZhcC1GZW42KS1GaG42KC1GLDYqRmJdbEZecUZkXWxGXnEtRmpxNiVGZlxsLUYsNiZGZl1sRmp6Rl1bbEY8RmpvRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNigtRiw2KEZkXWxGXnEtRmpxNiVGZlxsLUYsNiYtRmFvNiZGanNGanpGXVtsRjxGanpGXVtsRjxGam9GanpGXVtsRjwtRjk2L1EiK0YnRmp6Rl1bbEY8Rj5GQUZDRkVGR0ZJRktGXnRGYHQtRiw2LEZmXWxGXnFGYF5sRl5xRmBfbEZecUZoXWxGanpGXVtsRjxGanpGXVtsRjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2KC1GLDYsRmZdbEZecUZgXmxGXnFGaF1sRl5xRmpfbEZqekZdW2xGPEZgYGwtRiw2KEZgX2xGXnFGYl5sRmp6Rl1bbEY8Rmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNipGYl1sRl5xRmJebEZecUZqX2xGanpGXVtsRjxGXHBGX3BGYXBGY3BGZXBGXHBGX3BGYXAtRmVuNiktRmhuNigtRiw2KkZiXWxGXnFGYF5sRl5xLUZbbzYnRmZcbEZiX2xGZl1sRmdvRmpvRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNigtRiw2LEZmXWxGXnFGYF5sRl5xRmBfbEZecUZqX2xGanpGXVtsRjxGYGBsLUYsNihGZ2FsRl5xRmhdbEZqekZdW2xGPEZqekZdW2xGPEZccEZfcEZhcEZjcEZlcC1GaG42KC1GLDYoLUYsNihGYF5sRl5xLUZbbzYnRmZcbEZcYGxGZl1sRmdvRmpvRmp6Rl1bbEY8RmBgbC1GLDYsRmZdbEZecUZgX2xGXnFGaF1sRl5xRmpfbEZqekZdW2xGPEZqekZdW2xGPEZccEZfcEZhcEZjcEZlcC1GaG42KC1GLDYqRmJdbEZecUZoXWxGXnFGZ2JsRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwRlxwRl9wRmFwLUZlbjYpLUZobjYoLUYsNiYtRltvNidGZlxsRmJfbEZcXWxGZ29Gam9GanpGXVtsRjxGXHBGX3BGYXBGY3BGZXAtRmhuNigtRiw2KkZiXWxGXnFGZ2FsRl5xRmpfbEZqekZdW2xGPEZccEZfcEZhcEZjcEZlcC1GaG42KC1GLDYqRmJdbEZecUZgX2xGXnFGZ2JsRmp6Rl1bbEY8RlxwRl9wRmFwRmNwRmVwLUZobjYoLUYsNiYtRltvNidGZlxsRlxgbEZcXWxGZ29Gam9GanpGXVtsRjxGXHBGX3BGYXBGY3BGZXBGXHBGX3BGYXBGX3hGYnhGZHhGZnhGaHhGanhGXXlGX3lGYnlGZXlGaHlGanlGXHpGX3pGYXpGY3pGZXpGaHpGanpGXVtsRjxGanpGXVtsRjwvRmNbbFEiW0YnL0ZmW2xRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpnMF9hY3Rpb25HRihYLCUhR0YoRihbZ2whIiUhISEjMSIlIiUtSShtc3Vic3VwRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JS1JI21pR0YyNiNRInRGKC1JI21uR0YyNiNRIjFGKC1GOzYjUSIzRigtSSVtcm93R0YyNictSSZtc3FydEdGMjYjRj4tSSNtb0dGMjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjE2JUY2RjotRjs2I1EiMkYoRkctSSVtc3ViR0YyNiRGNkZNLUZCNidGREZHLUZRNiRGNkY6RkctRjE2JUY2Rk1GTS1GMTYlRjZGTUY+LUZCNidGREZHRktGRy1GUTYkRjZGPi1GQjYlLUZCNiVGS0ZHLUZRNiRGNi1GOzYjUSI0RigtRkg2I1EnJnBsdXM7RigtRkI2KUZNRkdGVUZHRlBGR0Znbi1GQjYlLUZCNilGTUZHRlVGR0ZQRkdGXW9GYm8tRkI2JUZXRkdGZ24tRkI2J0ZERkdGV0ZHRl1vLUZCNidGREZHRlVGRy1GMTYlRjZGPkZNLUZCNiUtRkI2KUZNRkdGVUZHRmduRkdGXW9GYm8tRkI2JUZQRkdGYXAtRkI2JS1GQjYlRlVGRy1GMTYlRjZGX29GTUZiby1GQjYpRk1GR0ZQRkdGZ25GR0Zdby1GQjYnRkRGR0ZQRkdGXXEtRjE2JUY2Rj5GPi1GQjYnRkRGR0ZhcEZHRl1vLUZCNidGREZHRmduRkdGXXEtRjE2JUY2Rl9vRj43Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVleCJIbC1VKW9XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Action on e5 extended by [e1, e4] = e5</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13870" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">g0_action_ext:= Determinant(SubMatrix(g0_action, [1,4], [1,4])) + Determinant(SubMatrix(g0_action, [2,3], [1,4]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEuZzBfYWN0aW9uX2V4dEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ0RidGL0YyLUkjbW5HRiQ2JFEiMUYnRjktRlg2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmpuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRlI2J0ZULUZYNiRRIjRGJ0Y5RmVuRmhuRltvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUYjNixGZW5GXW8tRlI2J0ZURlctRlg2JFEiMkYnRjlGaG5GW29GXW8tSSVtc3ViR0YkNiVGVEZicEZbb0Zdby1GZnA2JUZURmVuRltvRl1vLUZSNidGVEZlb0ZicEZobkZbb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW3BGXXAtRiM2LEZlbkZdby1GUjYnRlRGZW5GYnBGaG5GW29GXW8tRmZwNiVGVEZlb0Zbb0Zdby1GZnA2JUZURldGW29GXW8tRlI2J0ZURmJwRmJwRmhuRltvRjlGXHEtRiM2Ji1GUjYnRlRGYnBGZW5GaG5GW29GXW8tRlI2J0ZURmVuRmVuRmhuRltvRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5nMF9hY3Rpb25fZXh0R0YoLCoqJiZJInRHRig2IyIiIiIiJCZGMTYjIiIlRjRGMyoqRjAiIiMmRjE2I0Y5RjMmRjE2I0Y0RjNGNUY5RjQqKkYwRjNGOkY5RjxGOUY1RjMhIiQqJkY6RjRGPEY0ISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Action on e5 extended by [e2, e3] = e5</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13893" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Determinant(SubMatrix(g0_action, [1,4], [2,3])) + Determinant(SubMatrix(g0_action, [2,3], [2,3]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1GOzYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGRS1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZOLyUpc3RyZXRjaHlHRk4vJSpzeW1tZXRyaWNHRk4vJShsYXJnZW9wR0ZOLyUubW92YWJsZWxpbWl0c0dGTi8lJ2FjY2VudEdGTi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmduLUYuNidGMC1GOzYkUSI0RidGPkZARkNGRkY+LUZJNi1RJyZwbHVzO0YnRj5GTEZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmNvLUYjNixGQEZILUYuNidGMEY6LUY7NiRRIjJGJ0Y+RkNGRkZILUklbXN1YkdGJDYlRjBGaW9GRkZILUZdcDYlRjBGQEZGRkgtRi42J0YwRlxvRmlvRkNGRkY+LUZJNi1RKCZtaW51cztGJ0Y+RkxGT0ZRRlNGVUZXRllGYm9GZG8tRiM2LEZARkgtRi42J0YwRkBGaW9GQ0ZGRkgtRl1wNiVGMEZcb0ZGRkgtRl1wNiVGMEY6RkZGSC1GLjYnRjBGaW9GaW9GQ0ZGRj5GY3AtRiM2Ji1GLjYnRjBGaW9GQEZDRkZGSC1GLjYnRjBGQEZARkNGRkY+Rj4=">LCoqJiZJInRHNiI2IyIiIiIiJCZGJTYjIiIlRilGKCoqRiQiIiMmRiU2I0YuRigmRiU2I0YpRihGKkYuRikqKkYkRihGL0YuRjFGLkYqRighIiQqJkYvRilGMUYpISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14672" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The are the same, and they coincide with the cube of the determinant</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expand((t[1]*t[4] - t[2]*t[3])^3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1GOzYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGRS1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZOLyUpc3RyZXRjaHlHRk4vJSpzeW1tZXRyaWNHRk4vJShsYXJnZW9wR0ZOLyUubW92YWJsZWxpbWl0c0dGTi8lJ2FjY2VudEdGTi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmduLUYuNidGMC1GOzYkUSI0RidGPkZARkNGRkY+LUZJNi1RKCZtaW51cztGJ0Y+RkxGT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZjby1GIzYsRkBGSC1GLjYnRjBGOi1GOzYkUSIyRidGPkZDRkZGSC1JJW1zdWJHRiQ2JUYwRmlvRkZGSC1GXXA2JUYwRkBGRkZILUYuNidGMEZcb0Zpb0ZDRkZGPi1GSTYtUScmcGx1cztGJ0Y+RkxGT0ZRRlNGVUZXRllGYm9GZG8tRiM2LEZARkgtRi42J0YwRkBGaW9GQ0ZGRkgtRl1wNiVGMEZcb0ZGRkgtRl1wNiVGMEY6RkZGSC1GLjYnRjBGaW9GaW9GQ0ZGRj5GX28tRiM2Ji1GLjYnRjBGaW9GQEZDRkZGSC1GLjYnRjBGQEZARkNGRkY+Rj4=">LCoqJiZJInRHNiI2IyIiIiIiJCZGJTYjIiIlRilGKCoqRiQiIiMmRiU2I0YuRigmRiU2I0YpRihGKkYuISIkKipGJEYoRi9GLkYxRi5GKkYoRikqJkYvRilGMUYpISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A:= v-&gt; [seq((g0_action.Matrix(4,1,[seq(v[i],i=1..4)]))[j, 1], j=1..4), g0_action_ext*v[5]]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A(v)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycsKiomJkkidEc2IjYjIiIiIiIkJkkidkdGJ0YoRilGKSoqRiojRikiIiNGJUYvJkYmNiNGKkYpJkYsNiNGL0YpRikqKkYqRi5GJUYpRjBGLyZGLEYxRilGKSomRjBGKiZGLDYjIiIlRilGKSwqKipGKkYuRiVGLyZGJkYzRilGK0YpRikqJiwmKiZGJUYvJkYmRjhGKUYpKihGJUYpRjxGKUYwRilGL0YpRjJGKUYpKiYsJiooRiVGKUYwRilGQEYpRi8qJkY8RilGMEYvRilGKUY1RilGKSoqRipGLkYwRi9GQEYpRjdGKUYpLCoqKkYqRi5GJUYpRjxGL0YrRilGKSomLCYqKEYlRilGPEYpRkBGKUYvKiZGPEYvRjBGKUYpRilGMkYpRikqJiwmKiZGJUYpRkBGL0YpKihGPEYpRjBGKUZARilGL0YpRjVGKUYpKipGKkYuRjBGKUZARi9GN0YpRiksKiomRjxGKkYrRilGKSoqRipGLkY8Ri9GQEYpRjJGKUYpKipGKkYuRjxGKUZARi9GNUYpRikqJkZARipGN0YpRikqJiwqKiZGJUYqRkBGKkYpKipGJUYvRjxGKUYwRilGQEYvRioqKkYlRilGPEYvRjBGL0ZARikhIiQqJkY8RipGMEYqISIiRikmRiw2IyIiJkYp</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S:= x -&gt; [x[1] + s[1]*x[5], x[2] + s[2]*x[5], x[3] + s[3]*x[5], x[4] + s[4]*x[5], x[5]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEieEYnRi9GMi1GNjYtUSYmbWFwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEic0YnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1Gam42JUZPLUZgbzYkUSI1RidGOUZjb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcC1Gam42JUZPRl9vRmNvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYjNiYtRmpuNiVGXG8tRmBvNiRRIjJGJ0Y5RmNvRmZvRlxwRjlGYXAtRmpuNiVGT0ZlcUZjb0Y5RmlwLUYjNiYtRiM2Ji1Gam42JUZcby1GYG82JFEiM0YnRjlGY29GZm9GXHBGOUZhcC1Gam42JUZPRmByRmNvRjlGaXAtRiM2Ji1GIzYmLUZqbjYlRlxvLUZgbzYkUSI0RidGOUZjb0Zmb0ZccEY5RmFwLUZqbjYlRk9GW3NGY29GOUZpcEZccC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJTR0YoZio2I0kieEdGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoNycsJiomJkkic0dGKDYjIiIiRjomOSQ2IyIiJkY6RjomRjxGOUY6LCYqJiZGODYjIiIjRjpGO0Y6RjomRjxGQ0Y6LCYqJiZGODYjIiIkRjpGO0Y6RjomRjxGSUY6LCYqJiZGODYjIiIlRjpGO0Y6RjomRjxGT0Y6RjtGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rho:= x-&gt; S(A(x)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13798" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rho(v)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycsLCooJkkic0c2IjYjIiIiRiksKiomJkkidEdGJ0YoIiIkJkYtNiMiIiVGLkYpKipGLCIiIyZGLTYjRjNGKSZGLTYjRi5GKUYvRjNGLioqRixGKUY0RjNGNkYzRi9GKSEiJComRjRGLkY2Ri4hIiJGKSZJInZHRic2IyIiJkYpRikqJkYsRi4mRj1GKEYpRikqKkYuI0YpRjNGLEYzRjZGKSZGPUY1RilGKSoqRi5GQ0YsRilGNkYzJkY9RjdGKUYpKiZGNkYuJkY9RjBGKUYpLCwqKCZGJkY1RilGKkYpRjxGKUYpKipGLkZDRixGM0Y0RilGQUYpRikqJiwmKiZGLEYzRi9GKUYpKihGLEYpRjRGKUY2RilGM0YpRkRGKUYpKiYsJiooRixGKUY2RilGL0YpRjMqJkY0RilGNkYzRilGKUZGRilGKSoqRi5GQ0Y2RjNGL0YpRkhGKUYpLCwqKCZGJkY3RilGKkYpRjxGKUYpKipGLkZDRixGKUY0RjNGQUYpRikqJiwmKihGLEYpRjRGKUYvRilGMyomRjRGM0Y2RilGKUYpRkRGKUYpKiYsJiomRixGKUYvRjNGKSooRjRGKUY2RilGL0YpRjNGKUZGRilGKSoqRi5GQ0Y2RilGL0YzRkhGKUYpLCwqKCZGJkYwRilGKkYpRjxGKUYpKiZGNEYuRkFGKUYpKipGLkZDRjRGM0YvRilGREYpRikqKkYuRkNGNEYpRi9GM0ZGRilGKSomRi9GLkZIRilGKSomRipGKUY8Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13732" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">If v5 \342\211\240 0, we can map (v1, v2, v3, v4, v5) to (0, 0, 0, 0, 1)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(convert(j, radical), j in {solve({op(rho([v1,v2,v3,v4,v5]) - [0,0,0,0,1])}, {seq(s[i], i=1..4), seq(t[i], i=1..4)})}):</Text-field>
</Input>
</Group>
<Group labelreference="L14675" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The denominators only vanish if v5 = 0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{solve({-16*v5*t[2]^3*t[3]^3+4*sqrt(-16*v5^2*t[2]^6*t[3]^6-8*v5*t[2]^3*t[3]^3+1)+4}, {t[2], t[3], v[5]})}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13866" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">If v5 = 0, we only have the action of GL(4)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13879" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A([v1,v2,v3,v4,0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiotRiw2Ji1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIxRicvRj1RJ25vcm1hbEYnLUZANiRRIjNGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZKLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlMvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXG8tRjY2JVEjdjFGJ0Y5RjxGQy1GTjYtUScmcGx1cztGJ0ZDRlFGVEZWRlhGWkZmbkZobi9GW29RLDAuMjIyMjIyMmVtRicvRl5vRmZvLUYsNiotSSZtc3FydEdGJDYjRkVGTS1GMzYnRjVGPy1GQDYkUSIyRidGQ0ZIRktGTS1JJW1zdWJHRiQ2JUY1RkVGS0ZNLUY2NiVRI3YyRidGOUY8RkNGYm8tRiw2KkZqb0ZNLUZjcDYlRjVGP0ZLRk0tRjM2J0Y1RkVGX3BGSEZLRk0tRjY2JVEjdjNGJ0Y5RjxGQ0Ziby1GLDYmLUYzNidGNUZFRkVGSEZLRk0tRjY2JVEjdjRGJ0Y5RjxGQ0ZDLUZONi1RIixGJ0ZDRlEvRlVGO0ZWRlhGWkZmbkZobkZqbi9GXm9RLDAuMzMzMzMzM2VtRictRiw2Ki1GLDYqRmpvRk1GXXBGTS1GY3A2JUY1Rl9wRktGTUZfb0ZDRmJvLUYsNiYtRiM2JC1GLDYmLUYsNiZGXXBGTS1GY3A2JUY1LUZANiRRIjRGJ0ZDRktGQ0Ziby1GLDYqRl9wRk1GanBGTUZickZNRmJwRkNGQ0ZDRk1GZXBGQ0Ziby1GLDYmLUYjNiQtRiw2Ji1GLDYqRl9wRk1GanBGTUZicEZNRlxzRkNGYm8tRiw2JkZickZNRlxxRkNGQ0ZDRk1GXnFGQ0Ziby1GLDYqRmpvRk1GXHFGTUZcc0ZNRmVxRkNGQ0ZocS1GLDYqLUYsNipGam9GTUZqcEZNLUYzNidGNUZfcEZfcEZIRktGTUZfb0ZDRmJvLUYsNiYtRiM2JC1GLDYmLUYsNipGX3BGTUZqcEZNRmJyRk1GXHNGQ0Ziby1GLDYmRmN0Rk1GYnBGQ0ZDRkNGTUZlcEZDRmJvLUYsNiYtRiM2JC1GLDYmLUYsNiZGanBGTS1GMzYnRjVGXnNGX3BGSEZLRkNGYm8tRiw2KkZfcEZNRmJyRk1GYnBGTUZcc0ZDRkNGQ0ZNRl5xRkNGYm8tRiw2KkZqb0ZNRmJwRk1GZ3VGTUZlcUZDRkNGaHEtRiw2Ki1GLDYqRmpvRk1GY3RGTUZcc0ZNRmVwRkNGYm8tRiw2KkZqb0ZNRmJyRk1GZ3VGTUZecUZDRmJvLUYsNiYtRjM2J0Y1Rl9wRkVGSEZLRk1GX29GQ0Ziby1GLDYmLUYzNidGNUZec0ZFRkhGS0ZNRmVxRkNGQ0ZocS1GQDYkRkpGQy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGU0ZDRkMvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NycsKiomKSZJInRHNiI2IyIiIiIiJEYqSSN2MUdGKEYqRioqKilGKyNGKiIiI0YqKUYmRjBGKiZGJzYjRitGKkkjdjJHRihGKkYqKipGLkYqRiZGKilGMkYwRipJI3YzR0YoRipGKiomKUYyRitGKkkjdjRHRihGKkYqLCoqKkYuRipGMUYqJkYnNiNGMEYqRixGKkYqKiYsJiomRjFGKiZGJzYjIiIlRipGKioqRjBGKkYmRipGPUYqRjJGKkYqRipGNEYqRioqJiwmKipGMEYqRiZGKkYyRipGQkYqRioqJkY9RipGNkYqRipGKkY3RipGKioqRi5GKkY2RipGQkYqRjpGKkYqLCoqKkYuRipGJkYqKUY9RjBGKkYsRipGKiomLCYqKkYwRipGJkYqRj1GKkZCRipGKiomRk1GKkYyRipGKkYqRjRGKkYqKiYsJiomRiZGKilGQkYwRipGKioqRjBGKkY9RipGMkYqRkJGKkYqRipGN0YqRioqKkYuRipGMkYqRlVGKkY6RipGKiwqKipGLkYqRk1GKkZCRipGNEYqRioqKkYuRipGPUYqRlVGKkY3RipGKiomKUY9RitGKkYsRipGKiomKUZCRitGKkY6RipGKiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13885" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">If v4 <Font encoding="UTF-8">\342\211\240 0 or v1 \342\211\240 0</Font>, then we can bring (v1, v2, v3, v4, 0) to (0, 0, 0, 1, 0)</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13761" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([v1,v2,v3,v4,0]), {t[1]=a, t[2]=0, t[3]=0, t[4]=v4^(-1/3)})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zlbi1GNDYlUSN2MUYnRjdGOkZBLUZHNi1RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGWS9GZ25RLDAuMzMzMzMzM2VtRictSSZtZnJhY0dGJDYoLUYsNiYtRjE2JUYzLUY+NiRRIjJGJ0ZBRkNGRi1GNDYlUSN2MkYnRjdGOkZBLUYxNiUtRjQ2JVEjdjRGJ0Y3RjotRmJvNigtRj42JFEiMUYnRkFGPS8lLmxpbmV0aGlja25lc3NHRmdwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRjlGQ0ZocEZqcEZdcS9GYHFGTEZbby1GYm82KC1GLDYmRjNGRi1GNDYlUSN2M0YnRjdGOkZBLUYxNiVGYHAtRmJvNihGaG9GPUZocEZqcEZdcUZfcUZDRmhwRmpwRl1xRmFxRltvRmVwRltvLUY+NiRGRUZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NycqJkkiYUc2IiIiJEkjdjFHRiUiIiIqKEYkIiIjSSN2NEdGJSMhIiJGJkkjdjJHRiVGKCooRiRGKEYrIyEiI0YmSSN2M0dGJUYoRigiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13812" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([v1,v2,v3,v4,0]), {t[2]=0, t[3]=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy1GPjYkUSIzRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGSC1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZRLyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmpuLUY0NiVRI3YxRidGN0Y6RkEtRkw2LVEiLEYnRkFGTy9GU0Y5RlRGVkZYRlpGZm5GaG4vRlxvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2J0YzRj0tRj42JFEiMkYnRkFGRkZJRkstSSVtc3ViR0YkNiVGMy1GPjYkUSI0RidGQUZJRkstRjQ2JVEjdjJGJ0Y3RjpGQUZgby1GLDYoLUZecDYlRjNGPUZJRkstRjE2J0YzRmBwRmpvRkZGSUZLLUY0NiVRI3YzRidGN0Y6RkFGYG8tRiw2Ji1GMTYnRjNGYHBGQ0ZGRklGSy1GNDYlUSN2NEYnRjdGOkZBRmBvLUY+NiRGSEZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZRRkFGQS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NycqJikmSSJ0RzYiNiMiIiIiIiRGKUkjdjFHRidGKSooKUYlIiIjRikmRiY2IyIiJUYpSSN2MkdGJ0YpKihGJUYpKUYvRi5GKUkjdjNHRidGKSomKUYvRipGKUkjdjRHRidGKSIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13758" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([0, 0, v3, v4, 0]), {t[3]=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GLzYkUSIxRidGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUkobXN1YnN1cEdGJDYnRlQtRi82JFEiNEYnRjItRi82JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRmluRltvLUZVNiVRI3YzRidGWEZaRjJGNS1GLDYmLUYsNiotSSZtc3FydEdGJDYjLUYvNiRRIjNGJ0YyRltvLUZSNiVGVEZmb0ZpbkZbb0Zgb0Zbb0ZbcEYyLUY2Ni1RJyZwbHVzO0YnRjJGOUZeb0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GXnEtRiw2Ji1GYW82J0ZURmNvRmVwRmlvRmluRltvLUZVNiVRI3Y0RidGWEZaRjJGMkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiFGIyooJkkidEc2IjYjIiIiRikpJkYmNiMiIiUiIiNGKUkjdjNHRidGKSwmKiopIiIkI0YpRi5GKSZGJjYjRi5GKUYqRilGL0YpRikqJilGK0YzRilJI3Y0R0YnRilGKUYj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13820" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(A([0, v2, v3, v4, 0]), {t[1]=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJ0Y9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZFLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZ24tRjQ2JVEjdjRGJ0Y3RjpGQS1GSTYtUSIsRidGQUZML0ZQRjlGUUZTRlVGV0ZZRmVuL0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNigtSSVtc3ViR0YkNiVGMy1GPjYkUSIyRidGQUZGRkgtRjE2J0YzRj1Gam9GQ0ZGRkgtRjQ2JVEjdjNGJ0Y3RjpGQS1GSTYtUScmcGx1cztGJ0ZBRkxGT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZmcC1GLDYqLUkmbXNxcnRHRiQ2I0Y9RkhGXXBGSC1GaG82JUYzLUY+NiRRIjRGJ0ZBRkZGSEZqbkZBRkFGXW8tRiw2KC1GLDYoLUYxNidGM0Zqb0Zqb0ZDRkZGSC1GaG82JUYzRj1GRkZILUY0NiVRI3YyRidGN0Y6RkFGYnAtRiw2LEZqb0ZIRmdvRkhGaHFGSEZdcUZIRl9wRkFGYnAtRiw2KkZqcEZIRmhxRkgtRjE2J0YzRl9xRmpvRkNGRkZIRmpuRkFGQUZdby1GLDYoLUYsNipGanBGSEZmcUZIRl1xRkhGanFGQUZicC1GLDYqRmpwRkhGZ29GSEZhckZIRl9wRkFGYnAtRiw2Ji1GMTYnRjNGX3FGPUZDRkZGSEZqbkZBRkFGXW8tRj42JEZFRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk5GQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NycqJikmSSJ0RzYiNiMiIiRGKSIiIkkjdjRHRidGKiwmKigmRiY2IyIiI0YqKUYlRjBGKkkjdjNHRidGKkYqKiopRikjRipGMEYqRjFGKiZGJjYjIiIlRipGK0YqRiosKCooKUYuRjBGKkYlRipJI3YyR0YnRipGKiosRjBGKkYuRipGJUYqRjZGKkYyRipGKioqRjRGKkYlRiopRjZGMEYqRitGKkYqLCgqKkY0RipGO0YqRjZGKkY8RipGKioqRjRGKkYuRipGP0YqRjJGKkYqKiYpRjZGKUYqRitGKkYqIiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(convert(j, radical), j in {solve({op(A([v1,v2,v3,0,0]) - [0,1,1,0,0])}, {seq(t[i], i=1..4)})})}[1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlRjMtRj42JFEiMkYnRkFGQ0ZGLUkmbWZyYWNHRiQ2KEY9LUYsNiYtRjQ2JVEjdjNGJ0Y3RjotRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGV0Zeby9GZ25GX28tSSVtc3VwR0YkNiUtRiM2JC1GLDYlLUZHNi1RKiZ1bWludXMwO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYHEtRmpvNigtRiw2Ji1GIzYkLUYsNidGXHEtRiw2Ji1JJm1zcXJ0R0YkNiMtRj42JFEiM0YnRkFGYXAtRmZwNiUtRjQ2JVEjdjJGJ0Y3RjpGZm8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZFRkEtRkc2LVEnJnBsdXM7RidGQUZKRk1GT0ZRRlNGVUZXRl9xRmFxLUYsNigtRj42JFEiNEYnRkFGYXAtRjQ2JVEjdjFGJ0Y3RjpGYXBGXnBGQUZBRkFGYXBGXHJGQS1GLDYmRl9yRmFwLUZmcDYlRl5wRl5zRmdyRkEvJS5saW5ldGhpY2tuZXNzR0ZALyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlx0LyUpYmV2ZWxsZWRHRkxGQUZBLUZqbzYoRj1GX3JGaHNGanNGXXQvRmB0RjlGZ3JGQUZoc0Zqc0ZddEZfdEZBRmpuLUYsNiYtRjE2JUYzRl9yRkNGRi1GZnA2JUZocC1Gam82KEY9LUY+NiRRIjZGJ0ZBRmhzRmpzRl10RmN0RmdyRkFGam4tRiw2Ji1GMTYlRjNGXnNGQ0ZGLUZqbzYoLUYsNiYtRiw2Ji1GZnA2JUZecEZmb0ZnckZhcC1GXXI2I0ZqcEZBLUZHNi1RKCZtaW51cztGJ0ZBRkpGTUZPRlFGU0ZVRldGX3FGYXFGZHJGQS1GLDYoRmZvRmFwRml1RmFwRmVwRkFGaHNGanNGXXRGX3RGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCYvJkkidEc2IjYjIiIiIiIhLyZGJTYjIiIjKiZJI3YzR0YmISIiLCQqKCwmKiYiIiQjRihGLUkjdjJHRiZGLUYwKiZJI3YxR0YmRihGL0YoIiIlRihGNUY2Ri8hIiUjRjBGNUY8LyZGJTYjRjUqJEYxI0YoIiInLyZGJTYjRjosJCooLCYqJkYvRi1GMUY2RihGN0YwRihGLyEiI0YxRjxGNg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14679" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">If v2 \342\211\240 0, (v1, v2, 0, 0, 0) can be mapped to (1, 0, 0, 0, 0)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14678" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(convert(j, radical), j in {solve({op(A([v1,v2,0,0,0]) - [1,0,0,0,0])}, {seq(t[i], i=1..4)})})}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiwtRi42Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIxRicvRj1RJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ25GMkZDLUZJNi1RIixGJ0ZDRkwvRlBGO0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpblEsMC4zMzMzMzMzZW1GJy1GLjYmLUYzNiVGNS1GQDYkUSIyRidGQ0ZFRkgtRkA2JEZHRkNGQ0Zqbi1GLjYmLUYzNiVGNS1GQDYkUSIzRidGQ0ZFRkgtRi42JS1GSTYtUSomdW1pbnVzMDtGJ0ZDRkxGT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZocC1JJm1mcmFjR0YkNigtRi42Ji1GIzYkLUYuNiYtRi42Ji1JKG1zdWJzdXBHRiQ2J0Y1Rj9GX3AvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZHRkUtRkk2LVExJkludmlzaWJsZVRpbWVzO0YnRkNGTEZPRlFGU0ZVRldGWUZeby9GaW5GX28tRjY2JVEjdjFGJ0Y5RjxGQy1GSTYtUSgmbWludXM7RidGQ0ZMRk9GUUZTRlVGV0ZZRmdwRmlwRj9GQ0ZDRmpxLUkmbXNxcnRHRiQ2I0ZfcEZDLUYuNihGX3BGanEtRjY2JVEjdjJGJ0Y5RjxGanEtRmZxNidGNUY/RmZvRmhxRkVGQy8lLmxpbmV0aGlja25lc3NHRkIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnMvJSliZXZlbGxlZEdGTkZDRkNGam4tRi42Ji1GMzYlRjUtRkA2JFEiNEYnRkNGRUZIRmlvRkMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk5GQ0ZDLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0ZDRmN0RmZ0">PCM8Ji8mSSJ0RzYiNiMiIiImSSJ0RzYiNiMiIiIvJkkidEc2IjYjIiIjIiIhLyZJInRHNiI2IyIiJCwkKiosJiomSSN2MUc2IiIiIiZJInRHNiI2IyIiIiIiJCIiIiEiIiIiIiIiIiIiJCMiIiIiIiNJI3YyRzYiISIiJkkidEc2IjYjIiIiISIjIyEiIiIiJC8mSSJ0RzYiNiMiIiUiIiE=</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L14170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Jet structure</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L13926" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x], [y,p,q,z], J, 10):</Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L14735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Commands bas and &amp;sym used to trick Maple into allowing to take symmetric product with jet indices</Text-field>
</Input>
</Group>
<Group labelreference="L14026" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">bas:= proc(tens)
  local evldgtens:= evalDG(tens), index_type:= DGinfo(evldgtens, &quot;TensorIndexType&quot;), dg_expr:= op(evldgtens):
  index_type:= eval(index_type, [&quot;con_vrt&quot; = &quot;con_bas&quot;, &quot;con_jet&quot; = &quot;con_bas&quot;, &quot;cov_vrt&quot; = &quot;cov_bas&quot;, &quot;cov_jet&quot; = &quot;cov_bas&quot;]):
  dg_expr[1][3][1]:= index_type:
  return _DG(dg_expr):
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L13912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`&amp;sym`:= proc(a, b)
option inline:
return evalDG(1/2*(bas(a &amp;t b) + bas(b &amp;t a))):
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L14681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14732" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the ideal of the RNC</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc1:= evalDG(3*dx &amp;sym dp[0] - dy[0] &amp;sym dq[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMxR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KS1GLzYkLUY1NictRi82JC1JJm1mcmFjR0YwNiQtRjU2JS1JI21uR0YwNiNRIjNGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRI2R4RigtRkM2I1EiMkYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUjYjNyMtRi82JEY9LUZSNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiQiIiNJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjE0MDEyODYxNTk2Mjc1MkdGKEZGLUZLNiNRK2Amb3RpbWVzO2BGKEZGLUklbXN1YkdGMDYkLUZLNiNRI2RwRigtRkM2I1EiMEYoLUZSNiM3Iy1GLzYkLUY1NidGWkZGRmRvRkZGZ28tRlI2IzcjLUZqbjYlRmluSSkmb3RpbWVzO0c2Iy9GYm9JMl9uMTQwMTI4NjQwNzA2OTkyR0YoJkkjZHBHNiMvRmJvSTJfbjE0MDEyODYxODU5NjQxNkdGKDYjIiIhLUZHNiNRKCZtaW51cztGKC1GLzYkLUY1NictRi82JC1GPjYkLUZobzYkLUZLNiNRI2R5RihGXXBGTi1GUjYjNyMtRi82JEZgci1GUjYjNyMtRi82JEZgci1GUjYjNyMtRmpuNiQjIiIiRl5vJkkjZHlHNiMvRmJvSTJfbjE0MDEyODI2OTAxMzcyOEdGKEZlcUZGRmRvRkYtRmhvNiQtRks2I1EjZHFGKEZdcC1GUjYjNyMtRi82JC1GNTYnRl9zRkZGZG9GRkZddC1GUjYjNyMtRmpuNiVGZHNGXHEmSSNkcUc2Iy9GYm9JMl9uMTQwMTI4MjYwMjMxODcyR0YoRmVxLUZHNiNRJyZwbHVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRjU2JUZCRkZGZ29GTi1GUjYjNyMtRi82JEZcdi1GUjYjNyMtRi82JEZcdi1GUjYjNyMtRmpuNiRGXG9GYHFGRkZkb0ZGRkotRlI2IzcjLUYvNiQtRjU2J0ZodkZGRmRvRkZGSi1GUjYjNyMtRmpuNiVGXXdGXHFGX29GZ3EtRi82JC1GNTYnLUYvNiQtRj42JEZddEZOLUZSNiM3Iy1GLzYkRmF4LUZSNiM3Iy1GLzYkRmF4LUZSNiM3Iy1Gam42JEZmc0ZedUZGRmRvRkZGYnItRlI2IzcjLUYvNiQtRjU2J0ZbeUZGRmRvRkZGYnItRlI2IzcjLUZqbjYlRmB5RlxxRmhzLUZSNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIkpHRig3JDckUShjb3ZfYmFzRihGano3IjcmNyQ3JEZnc0Zdb0ZcbzckNyRGXm8iIiUjISIiRl5vNyQ3JEZdb0Znc0ZcbzckNyRGYVtsRl5vRmJbbEZgeg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc2:= evalDG(sqrt(3)*dx &amp;sym dy[0] - dq[0] &amp;sym dq[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMyR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Jy1GLzYkLUY1NictRi82JC1JJm1mcmFjR0YwNiQtRjU2JS1JJm1zcXJ0R0YwNiMtSSNtbkdGMDYjUSIzRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSNkeEYoLUZGNiNRIjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRlU2IzcjLUYvNiRGPS1GVTYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCokIiIkIyIiIiIiI0Zib0kjZHhHNiMvSSdfbG9jYWxHRiZJMl9uMTQwMTI4MjczOTAyNDk2R0YoRkktRk42I1ErYCZvdGltZXM7YEYoRkktSSVtc3ViR0YwNiQtRk42I1EjZHlGKC1GRjYjUSIwRigtRlU2IzcjLUYvNiQtRjU2J0ZnbkZJRmpvRklGXXAtRlU2IzcjLUZdbzYlRlxvSSkmb3RpbWVzO0c2Iy9GaG9JMl9uMTQwMTI4OTE2NDQ1ODE2R0YoJkkjZHlHNiMvRmhvSTJfbjE0MDEyODI0MTYyODEyOEdGKDYjIiIhLUZKNiNRJyZwbHVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRjU2JUZCRklGXXBGUS1GVTYjNyMtRi82JEZmci1GVTYjNyMtRi82JEZmci1GVTYjNyMtRl1vNiRGX29GZnFGSUZqb0ZJRk0tRlU2IzcjLUYvNiQtRjU2J0Zic0ZJRmpvRklGTS1GVTYjNyMtRl1vNiVGZ3NGYnFGZW8tRko2I1EoJm1pbnVzO0YoLUYvNiQtRjU2Jy1GLzYkLUZecDYkLUZONiNRI2RxRihGY3AtRlU2IzcjLUYvNiRGXnUtRlU2IzcjLUYvNiRGXnUtRlU2IzcjLUZdbzYjJkkjZHFHNiMvRmhvSTJfbjE0MDEyODY1Nzg4NzkzNkdGKEZbckZJRmpvRklGXnUtRlU2IzcjLUYvNiQtRjU2J0ZbdkZJRmpvRklGXnUtRlU2IzcjLUZdbzYlRmB2RmJxRmJ2LUZVNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIkpHRig3JDckUShjb3ZfYmFzRihGX3g3IjclNyQ3JEZjb0Zkb0ZfbzckNyRGZG9GY29GX283JDckIiIlRmh4ISIiRmV3</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc3:= evalDG(sqrt(3)*dp[0] &amp;sym dq[0] - dy[0] &amp;sym dy[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMzR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2Jy1GLzYkLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EjZHlGKC1JI21uR0YwNiNRIjBGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRkEtRk02IzcjLUYvNiRGQS1GTTYjNyMtSStfREdwcm9kdWN0R0YoNiMmSSNkeUc2Iy9JJ19sb2NhbEdGJkkyX24xNDAxMjg2NjIyMDI5NDRHRig2IyIiIS1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1ErYCZvdGltZXM7YEYoRl9vRkEtRk02IzcjLUYvNiQtRjU2J0ZVRl9vRmJvRl9vRkEtRk02IzcjLUZlbjYlRlpJKSZvdGltZXM7RzYjL0Zbb0kyX24xNDAxMjg2NzQ0ODE2MDhHRihGZ24tRjg2I1EnJnBsdXM7RigtRi82JC1GNTYnLUYvNiQtSSZtZnJhY0dGMDYkLUY1NiUtSSZtc3FydEdGMDYjLUZJNiNRIjNGKEZfby1GQjYkLUZFNiNRI2RwRihGSC1GSTYjUSIyRigtRk02IzcjLUYvNiRGXnEtRk02IzcjLUYvNiRGXnEtRk02IzcjLUZlbjYkLCQqJCIiJCMiIiIiIiNGY3MmSSNkcEc2Iy9GW29JMl9uMTQwMTI4MjQyOTM0ODE2R0YoRl1vRl9vRmJvRl9vLUZCNiQtRkU2I1EjZHFGKEZILUZNNiM3Iy1GLzYkLUY1NidGaXJGX29GYm9GX29GW3QtRk02IzcjLUZlbjYlRl5zRmFwJkkjZHFHNiMvRltvSTJfbjE0MDEyODU4ODA0OTgyNEdGKEZdb0ZlcC1GLzYkLUY1NictRi82JC1GX3E2JC1GNTYlRmNxRl9vRlt0Rl5yLUZNNiM3Iy1GLzYkRmd1LUZNNiM3Iy1GLzYkRmd1LUZNNiM3Iy1GZW42JEZgc0ZcdUZfb0Zib0Zfb0ZpcS1GTTYjNyMtRi82JC1GNTYnRmN2Rl9vRmJvRl9vRmlxLUZNNiM3Iy1GZW42JUZodkZhcEZmcy1GTTYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJKR0YoNyQ3JFEoY292X2Jhc0YoRmJ4NyI3JTckNyRGZXNGZXMhIiI3JDckRmJzIiIlRmBzNyQ3JEZqeEZic0Zgc0Zodw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the contact form</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14710" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">contact_form:= evalDG(dz[0]- p[0]*dx - q[0]*dy[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1jb250YWN0X2Zvcm1HRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYoLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1GNTYlLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicEYoLUkjbW5HRjA2I1EiMEYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQzYjUSNkeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUTYjNyMtSStfREdwcm9kdWN0R0YoNiQmSSJwR0YoNiMiIiFJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjE0MDEyODYzMzE4MjUyOEdGKC1GODYjUSgmbWludXM7RigtRi82JC1GNTYlLUZANiQtRkM2I1EicUYoRkZGSi1GQDYkLUZDNiNRI2R5RihGRi1GUTYjNyMtRi82JEZkby1GUTYjNyMtRlo2JCZJInFHRihGaG4mSSNkeUc2Iy9GXW9JMl9uMTQwMTI4MjYwODE4MzY4R0YoRmhuLUY4NiNRJyZwbHVzO0YoLUYvNiQtRkA2JC1GQzYjUSNkekYoRkYtRlE2IzcjLUYvNiRGZnEtRlE2IzcjLUZaNiMmSSNkekc2Iy9GXW9JMl9uMTQwMTI4MjQ2NDExODQwR0YoRmhuLUZRNiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSJKR0YoIiIiNyU3JDcjRmRzLCRGZm4hIiI3JDcjIiIjLCRGanBGaXM3JDcjIiImRmRzRlxz</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Tangent vector to the curve \316\263</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14741" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X:=evalDG(D_x + y[1]*D_y[0] + p[1]*D_p[0] + q[1]*D_q[0] + z[1]*D_z[0])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJYR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ky1GLzYkLUkjbWlHRjA2I1EkRF94RigtSSZfSG9sZEdGMDYjNyMtRi82JEY5LUY+NiM3Iy1JK19ER3Byb2R1Y3RHRig2I0kkRF94RzYjL0knX2xvY2FsR0YmSTJfbjE0MDEyODYzMTkxODc1MkdGKC1JI21vR0YwNiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1JJW1zdWJHRjA2JC1GOjYjUSJ5RigtSSNtbkdGMDYjUSIxRigtRk82I1ExJkludmlzaWJsZVRpbWVzO0YoLUZXNiQtRjo2I1EkRF95RigtRmduNiNRIjBGKC1GPjYjNyMtRi82JEZULUY+NiM3Iy1GRzYkJkkieUdGKDYjIiIiJkkkRF95RzYjL0ZMSTJfbjE0MDEyODU3MTc0NjM2OEdGKDYjIiIhRk4tRi82JC1GNTYlLUZXNiQtRjo2I1EicEYoRmZuRmpuLUZXNiQtRjo2I1EkRF9wRihGYm8tRj42IzcjLUYvNiRGXHEtRj42IzcjLUZHNiQmSSJwR0YoRmFwJkkkRF9wRzYjL0ZMSTJfbjE0MDEyODU5OTk4MzIwMEdGKEZocEZOLUYvNiQtRjU2JS1GVzYkLUY6NiNRInFGKEZmbkZqbi1GVzYkLUY6NiNRJERfcUYoRmJvLUY+NiM3Iy1GLzYkRltzLUY+NiM3Iy1GRzYkJkkicUdGKEZhcCZJJERfcUc2Iy9GTEkyX24xNDAxMjg5MzQxMjk3OTJHRihGaHBGTi1GLzYkLUY1NiUtRlc2JC1GOjYjUSJ6RihGZm5Gam4tRlc2JC1GOjYjUSREX3pGKEZiby1GPjYjNyMtRi82JEZqdC1GPjYjNyMtRkc2JCZJInpHRihGYXAmSSREX3pHNiMvRkxJMl9uMTQwMTI4NjY1OTI2ODE2R0YoRmhwLUY+NiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJIkpHRig3IjcnNyQ3I0ZicEZicDckNyMiIiNGX3A3JDcjIiIkRmJyNyQ3IyIiJUZhdDckNyMiIiZGYHZGaXY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">D1:= Hook(X, contact_form)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMi1JI21uR0YkNiRRIjBGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmpuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRlg2JS1GLDYlUSJ5RidGL0YyLUZobjYkUSIxRidGOUZbb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZYNiUtRiw2JVEicEYnRi9GMkZnbkZbby1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZYNiUtRiw2JVEiekYnRi9GMkZob0Zbb0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNEMUdGKCwoKiYmSSJxR0YoNiMiIiEiIiImSSJ5R0YoNiNGNEY0ISIiJkkicEdGKEYyRjgmSSJ6R0YoRjdGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Equation for contact distribution</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C:= solve({D1}, {z[1]})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ6RidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1GIzYmLUZVNiUtRiw2JVEicUYnRi9GMi1GZW42JEZqbkY5RmhuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXXAtRlU2JS1GLDYlUSJ5RidGL0YyRlpGaG5GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHAtRlU2JS1GLDYlUSJwRidGL0YyRmdvRmhuRjlGOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJDR0YoPCMvJkkiekdGKDYjIiIiLCYqJiZJInFHRig2IyIiIUYzJkkieUdGKEYyRjNGMyZJInBHRihGOEYzNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Parametrization of RNC by t. We want to eliminate the parameter t</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R_param:= {q[1]=sqrt(3)*t, y[1]=sqrt(3)*t^2, p[1]=t^3}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUl9wYXJhbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJW1zdXBHRiQ2JS1GLDYlUSJ0RidGL0YyLUZnbjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUZXNiUtRiw2JVEicUYnRi9GMkZmbkZqbkZdby1GIzYmLUkmbXNxcnRHRiQ2I0Zmby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwRmNvRjlGOUZbcC1GIzYmLUZXNiUtRiw2JVEieUYnRi9GMkZmbkZqbkZdby1GIzYmRlxxRl9xLUZhbzYlRmNvLUZnbjYkUSIyRidGOUZpb0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShSX3BhcmFtR0YoPCUvJkkicEdGKDYjIiIiKiQpSSJ0R0YoIiIkRjMvJkkicUdGKEYyKiYpRjcjRjMiIiNGM0Y2RjMvJkkieUdGKEYyKiZGPEYzKUY2Rj5GMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">elim_t:= eliminate(R_param union solve(eval(D1, R_param), {z[1]}), {t})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZWxpbV90RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZQNiYtRiM2Ji1GLDYlUSJ0RidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUkmbXNxcnRHRiQ2Iy1GZG82JFEiM0YnRjlGOUZjcC8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Ki1GIzYmLUYjNiZGYHBGam8tSShtc3Vic3VwR0YkNidGYG9GY28tRmRvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGaW9GZ29GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zLUYjNiZGY3BGam8tRl5vNiUtRiw2JVEieUYnRi9GMkZjb0Znb0Y5RjlGZXEtRiM2Ji1GIzYmLUZkcjYnRmBvRmNvRmNwRmlyRmdvRmpvRmBwRjlGW3MtRiM2Ji1GZG82JFEiOUYnRjlGam8tRl5vNiUtRiw2JVEicEYnRi9GMkZjb0Znb0Y5RjlGZXEtRiM2KC1GIzYoLUZebzYlRmBvLUZkbzYkRmlvRjlGZ29Gam9GYHBGam9GY3JGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGXnNGYHMtRiM2JkZjcEZqby1GXm82JUZldEZedUZnb0Y5RltzLUYjNiZGY3BGam8tRl5vNiUtRiw2JVEiekYnRi9GMkZjb0Znb0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5Rl9xRmJxRl52RmF2RjlGOS9GYHFRJyZsc3FiO0YnL0ZjcVEnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdlbGltX3RHRig3JDwjL0kidEdGKCwkKigjIiIiIiIkRjUmSSJxR0YoNiNGNUY1KUY2I0Y1IiIjRjVGNTwlLCYqJkY6RjUpRjdGPEY1RjUqJkY2RjUmSSJ5R0YoRjlGNSEiIiwmKiYpRjdGNkY1RjpGNUY1KiYiIipGNSZJInBHRihGOUY1RkQsKCooJkY4NiMiIiFGNUY6RjVGQEY1RjUqJkY2RjUmRktGT0Y1RjUqJkY2RjUmSSJ6R0YoRjlGNUZENyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">With parameter t eliminated, we obtain the defining equations for RNC</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:= solve(elim_t[2], {y[1], p[1], z[1]})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiM2Ji1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJxRidGL0YyRmZuLUZnbjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRmpuLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZHAtSSZtc3FydEdGJDYjRltwRjktRmduNiRRIjlGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY3AvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GVzYlLUYsNiVRInlGJ0YvRjJGZm5Gam5GXW8tRmFvNigtRiM2JkZmcEZgcC1GZm82J0Zob0Zmbi1GZ242JFEiMkYnRjlGXnBGam5GOUZbcEZccUZecUZhcUZjcUY5RmVxLUYjNiYtRlc2JS1GLDYlUSJ6RidGL0YyRmZuRmpuRl1vLUYjNiYtRmFvNigtRiM2KC1GVzYlRmhvLUZnbjYkRlxvRjlGam5GYHBGZnBGYHBGZnJGOUZbcEZccUZecUZhcUZjcS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHQtRlc2JUZZRmpzRmpuRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJSR0YoPCUvJkkicEdGKDYjIiIiLCQqKCNGMyIiKkYzKSZJInFHRihGMiIiJEYzKUY7I0YzIiIjRjNGMy8mSSJ5R0YoRjIsJCooI0YzRjtGM0Y8RjMpRjlGPkYzRjMvJkkiekdGKEYyLCYqKkZERjMmRjo2IyIiIUYzRjxGM0ZFRjNGMyZGMUZMRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14759" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Parameterization of the tangent surface to RNC. We want to eliminate parameters t and tau</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14757" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R_tangent_surface:= {q[1]=sqrt(3)*(t+tau), y[1]=sqrt(3)*(t+2*tau)*t, p[1]=(t+3*tau)*t^2}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEyUl90YW5nZW50X3N1cmZhY2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1GUDYkLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRiM2Ji1GZ242JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GLDYlUSYmdGF1O0YnL0YwRj1GOUY5RjlGOUZkcC1JJW1zdXBHRiQ2JUZmby1GZ242JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZncC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUZXNiUtRiw2JVEicUYnRi9GMkZmbkZqbkZdby1GIzYmLUkmbXNxcnRHRiQ2I0ZhcEZkcC1GUDYkLUYjNiZGZm9GaW9GanBGOUY5RjlGOUZmcS1GIzYmLUZXNiUtRiw2JVEieUYnRi9GMkZmbkZqbkZdby1GIzYoRmVyRmRwLUZQNiQtRiM2JkZmb0Zpby1GIzYmRmFxRmRwRmpwRjlGOUY5RmRwRmZvRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STJSX3RhbmdlbnRfc3VyZmFjZUdGKDwlLyZJInBHRig2IyIiIiomLCZJInRHRihGM0kkdGF1R0YoIiIkRjNGNiIiIy8mSSJxR0YoRjIqJkY4I0YzRjksJkY2RjNGN0YzRjMvJkkieUdGKEYyKihGOEY+LCZGNkYzRjdGOUYzRjZGMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14758" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">elim_t_tau:= eliminate(R_tangent_surface union solve(eval(D1, R_tangent_surface), {z[1]}), {tau, t})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStlbGltX3RfdGF1R0YoNyQ8JC9JInRHRigsJComLCYqJiZJInFHRig2IyIiIkY5JkkieUdGKEY4RjkhIiImSSJwR0YoRjgiIiRGOSwmKiZGPyNGOSIiI0Y6RjlGOSokRjZGQ0Y8RjxGQi9JJHRhdUdGKCwkKiYsKComRjZGP0Y/RkIiI2FGPSIkViNGNSEkViNGOSwmRkQhJGkiRkEiJGkiRjxGPDwkKiZGP0ZCLCwqKEY/RkJGPUY5RjZGPyIiJSomRj9GQkY6Rj9GVSomRjZGQ0Y6RkMhIiQqKEY9RjlGNkY5RjpGOSEjPSokRj1GQyIiKkY5LCgqJiZGNzYjIiIhRjlGOkY5RjkmRj5Gam5GOSZJInpHRihGOEY8NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14760" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Defining equations for tangent surface to RNC (conversion to radical does not preserve all solutions):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">TR:= convert(solve(elim_t_tau[2], {p[1], z[1]}), radical)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjVFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tSSZtZnJhY0dGJDYoLUYjNigtRmduNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZHAtSShtc3Vic3VwR0YkNictRiw2JVEicUYnRi9GMkZmbi1GZ242JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0ZqbkZgcC1JJm1zcXJ0R0YkNiNGXHFGOS1GZ242JFEiOUYnRjkvJS5saW5ldGhpY2tuZXNzR0Zpbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbci8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYmLUZXNiVGaXBGZm5Gam5GYHAtRlc2JS1GLDYlUSJ5RidGL0YyRmZuRmpuRjlGYHItRmlvNigtRiM2JkZdcEZgcC1GYnE2Iy1GIzYqLUYjNiZGXHFGYHAtRmdwNidGaXBGZm4tRmduNiRRIjZGJ0Y5Rl9xRmpuRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYqRmRxRmBwRmFxRmBwLUZncDYnRmlwRmZuLUZnbjYkUSI0RidGOUZfcUZqbkZgcEZnckY5Rlt0LUYjNihGZHFGYHBGYXFGYHAtRmdwNidGaXJGZm5GXHFGX3FGam5GOUZgci1GIzYoLUZnbjYkUSMyN0YnRjlGYHAtRmdwNidGaXBGZm5GXXBGX3FGam5GYHAtRmdwNidGaXJGZm5GXXBGX3FGam5GOUY5RjlGZHFGZ3FGaXFGXHJGXnJGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY3AvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GVzYlLUYsNiVRInpGJ0YvRjJGZm5Gam5GXW8tRiM2Ji1GIzYmLUZXNiVGaXAtRmduNiRGXG9GOUZqbkZgcEZnckY5RmByLUZXNiVGWUZldkZqbkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNUUkdGKDwkLyZJInBHRig2IyIiIiwoKiYmSSJxR0YoRjIiIiRGOCNGMyIiIyMhIiMiIioqJkY2RjMmSSJ5R0YoRjJGM0YzKiQsKiokRjYiIidGOCooRjhGOUY2IiIlRj9GMyEiKiomRjhGOUY/RjhGRyomRjZGOkY/RjoiI0ZGOSNGOkY9LyZJInpHRihGMiwmKiYmRjc2IyIiIUYzRj9GM0YzJkYxRlJGMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`&amp;is_in`:= proc(point, subspace)
option inline:
return `if`({seq(`if`(lhs(i) = rhs(i), NULL, 1), i in simplify(eval(subspace, point)))} = {}, true, false):
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L14762" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We check TR is a subset of the contact distribution C, and R is a subset of TR</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">TR &amp;is_in C</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14755" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R &amp;is_in TR</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Find G2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sols_infsym:= [InfinitesimalSymmetriesOfGeometricObjectFields([[seq(contact_form &amp;sym DGform(i), i=1..5), rnc1, rnc2, rnc3]], output=&quot;list&quot;)]:</Text-field>
</Input>
</Group>
<Group labelreference="L14736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">G2 corresponds to the 3rd solution, the one with 14 vector fields</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(nops(i), i in sols_infsym)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxM0YnRi9GMi1GLDYkUSMxNEYnRi9GLw==">NiUiIzciIzgiIzk=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">G2:= sols_infsym[3]:</Text-field>
</Input>
</Group>
<Group labelreference="L14701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jetvars:= n-&gt; [y[n], p[n], q[n], z[n]]:</Text-field>
</Input>
</Group>
<Group labelreference="L14716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">o:= [x=0, y[0]=0, p[0]=0, q[0]=0, z[0]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P2:= [seq(`if`(DGsimplify(eval(i, o)) = DGzero(&quot;vector&quot;), i, NULL), i in G2)]: nops(P2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIq</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L16100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_expressed:= set-&gt; {seq(lhs(i), i in set)}:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vf:= proc(vectorfields, n, sub_set:={}) return DGsimplify([seq(eval(evalDG(j - add(LieDerivative(j, i)*DGvector(i), i in vars_expressed(Eq(sub_set, n)))), Eq(sub_set, n)), j in [seq(Prolong(k, n), k in vectorfields)])]): end proc:</Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L14685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L16088" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define prolongation of submanifolds defined by equations</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16084" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalrhs:= (l, evaluation) -&gt; map(item -&gt; lhs(item) = eval(rhs(item), evaluation), l):</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L16079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Eq_level:= (set, n)-&gt; [seq(`if`(lhs(i) = rhs(i), NULL, foldl(TotalDiff, i, x$(n-1))), i in set)]:</Text-field>
</Input>
</Group>
<Group labelreference="L16077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Eq:= (set, n)-&gt; [seq(op(foldl(evalrhs, seq(Eq_level(set, n-k+1), k=i..n))), i=1..n)]:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set:= (set, n) -&gt; [seq(`if`(member(i, vars_expressed(Eq(set, n))), NULL, i), i in jetvars(n))]:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L16085" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes vanishing linear combinations of vectorfields</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16078" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vf_vanish:= proc(vectorfields, params:=NULL)
  local combsol, a, indets_combsol, i, j:
  combsol:= eval([seq(a||i, i=1..nops(vectorfields))], solve(DGinfo(evalDG(add(a||i*vectorfields[i], i=1..nops(vectorfields))), &quot;CoefficientSet&quot;), {seq(a||i, i=1..nops(vectorfields))})):
  indets_combsol:= indets(combsol, suffixed(a, integer)):
  return map(i-&gt;`if`(indets(i)={params}, i, NULL), [seq(eval(combsol, [seq(i = `if`(i=j, 1, 0), i in indets_combsol)]), j in indets_combsol)]):
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes matrix whose rows are the components of the given vectors. The columns correspond to the components of D_(x_i), where x_i is the is the i-th element of the given list of variables</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">comp_matrix:= (vecs, comps) -&gt; Matrix(nops(vecs), nops(comps), [seq(seq(LieDerivative(i, j), j in comps), i in vecs)]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16074" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that computes comp_matrix of the stabilizer of point under the action of vector_fields in the n-jet fibre over the point </Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16086" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix:= proc(vector_fields, point, n, restr:={}, params:=NULL)
  local vf_eval, vanishing_comps, stab, stab_jet, stab_matrix:
  vf_eval:= DGsimplify(eval(vf(vector_fields, n-1, restr), point)):
  vanishing_comps:= vf_vanish(vf_eval, params):
  stab:= [seq(evalDG(add(j[i]*vector_fields[i], i=1..nops(vector_fields))), j in vanishing_comps)]:
  stab_jet:= DGsimplify(eval(vf(stab, n, restr), point)):
  stab_matrix:= comp_matrix(stab_jet, vars_set(restr, n)):
  if params=NULL then
    return stab_matrix:
  else
    return stab_matrix, {op(map(i-&gt;seq(solve({denom(j)}, params), j in i), vanishing_comps))}:
  end if:
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Command that tells if the rank of matrix A is less than n. If so, computes all conditions, if any, under which the rank of A becomes less than n.</Text-field>
</Input>
</Group>
<Group labelreference="L16083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop:= proc(A, n, coords:={})
  local i, j, seq_rows, seq_cols, dets:={}, n_rows, n_cols, output, sets_of_s_elements_from_1_to_t, add_one_more:

  add_one_more:= proc(l, m)
    local i, j, out:={}:
    for i in l do
      for j from 1 to m do
         if not member(j, i) then
            out:= out union {i union {j}}:
         end if:
      end do:
    end do:
    return out:
  end proc:

  sets_of_s_elements_from_1_to_t:= proc(s, t)
    local i, out:
    out:= {seq({i}, i=1..t)}:
    for i from 1 to s-1 do
      out:= add_one_more(out, t):
    end do:
    return out:
  end proc:

  n_rows, n_cols := Dimensions(A):
  seq_rows:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_rows))]:
  seq_cols:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_cols))]:
  for i in seq_rows do
    for j in seq_cols do
      dets:= dets union {Determinant(SubMatrix(A, i, j))}:
    end do:
  end do:
  if coords={} then
    output:= {seq({seq(`if`(lhs(i) = rhs(i), NULL, convert(i, radical)), i in j)}, j in {solve(dets)})}:
  else
    output:= {seq({seq(`if`(lhs(i) = rhs(i), NULL, convert(i, radical)), i in j)}, j in {solve(dets, coords)})}:
  end if:
  if output = {} then
    return false:
  elif output = {{}} then
    return true:
  else
    return op(output):
  end if:
end proc:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L16075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`&amp;is_in`:= proc(point, subspace)
option inline:
return `if`({seq(`if`(lhs(i) = rhs(i), NULL, 1), i in simplify(eval(subspace, point)))} = {}, true, false):
end proc:</Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L13950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Number of invariants</Text-field></Title>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">TM \134 C</Font></Text-field></Title>
<Group hide-input="false" labelreference="L16091" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, o, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjRSIqIiUtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUkmbWZyYWNHRjA2JC1JJW1yb3dHRjA2JS1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIxRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2JC1GPzYjUSJ6RihGQi1GLzYjUSIyRigtRjk2JC1GRjYjUSomdW1pbnVzMDtGKC1GNjYkLUY5NiUtRi82I1EiM0YoRkVGSUZORjtGLi1GOTYlRk5GRS1GPDYkLUY/NiNRInFGKEZCLUY5NiRGU0Y7LUY5NiUtRjk2JS1JJm1zcXJ0R0YwNiNGWkZFLUY8NiQtRj82I1EicEYoRkItRkY2I1EoJm1pbnVzO0YoLUY5NidGaW5GRUZkb0ZFRjtGLkYuLUY2NiQtRjk2JUZnb0ZFRklGTkYuLUY2NiQtRjk2JUZaRkVGZ29GTi1GOTYlRmRvRkVGSS1GOTYlRmRvRkVGOy1GOTYkRlNGZXAtRjk2JEZTLUY5NidGaW5GRUZkb0ZFRmdvRi4tRjY2JEZYLUYvNiNRIjRGKC1GNjYkLUY5NiVGaW5GRUZJRk5GLi1GNjYkRmluRk5GLkZkby1GOTYkRlNGXHItRjk2JS1GOTYlRk5GRUY7RlxwLUY5NiVGZG9GRS1JKG1zdWJzdXBHRjA2JUZbb0ZCRk5GLkYuLUY2NiQtRmdyNiVGS0ZCRk5GTkYuRklGLkYuLUY5NiRGUy1GNjYkRklGTi1GOTYkRlMtRjk2J0ZpbkZFRmRvRkVGSTcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNUVIN0hCPyUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16102" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, o, 1), 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkiekc2IjYjIiIiIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13931" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 4, so no differential invariants in 1st jets</Text-field>
</Input>
</Group>
<Group labelreference="L13929" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1:= [op(o), y[1]=0, p[1]=0, q[1]=0, z[1]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1 &amp;is_in C</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16103" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point1, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjNSImIiUtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjA2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIyRihGRi1GNjYlRkYtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZANiQtRkM2I1EicUYoRkYtRjY2JEY4Rj8tRjY2JS1JJm1zcXJ0R0YwNiMtRi82I1EiM0YoRkstRkA2JC1GQzYjUSJwRihGRkYuRi4tRjY2JUZXRktGPy1GNjYkRjgtRj02JC1GNjYlRlpGS0ZnbkZGRi5GLi1GNjYkRjhGTi1GNjYkRjgtRjY2JUZXRkstRkA2JC1GQzYjUSJ6RihGRi1GNjYkRjgtRj02JEZORkYtRjY2JUZGRktGP0YuLUY2NiRGOC1GPTYkLUY2NiVGWkZLRmpvRkZGLkYuLUY2NiRGOC1GNjYlRldGS0ZONyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1MWtiIyk9PyUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rk_jet_point1:= rank_drop(jet_matrix(P2, point1, 2), 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEucmtfamV0X3BvaW50MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tSSZtZnJhY0dGJDYoLUYjNigtRiM2KEZaLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYXAtSSZtc3FydEdGJDYjLUZlbjYkUSIzRidGOUZdcC1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJxRidGL0YyRlpGZnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZqbkZobkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GIzYqLUZlbjYkUSI5RidGOUZdcC1GVTYlLUYsNiVRInlGJ0YvRjJGWkZobkZdcC1GVTYlRlxxRlpGaG5GXXAtRlU2JS1GLDYlUSJ6RidGL0YyRlpGaG5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiZGWkZdcC1GZHA2Iy1GIzYqLUYjNiZGZnBGXXAtRmpwNidGXHFGWi1GZW42JFEiNkYnRjlGX3FGaG5GOUZhcS1GIzYsRmZxRl1wRmNwRl1wLUZqcDYnRlxxRlotRmVuNiRRIjRGJ0Y5Rl9xRmhuRl1wRmlxRl1wRmByRjlGYXEtRiM2KkZmcUZdcEZjcEZdcC1GanA2J0ZbckZaRmZwRl9xRmhuRl1wLUZqcDYnRmJyRlpGZnBGX3FGaG5GOUZhcS1GIzYqLUZlbjYkUSMyN0YnRjlGXXAtRmpwNidGXHFGWkZaRl9xRmhuRl1wLUZqcDYnRltyRlpGWkZfcUZobkZdcC1GanA2J0ZickZaRlpGX3FGaG5GOUY5RjlGOS1GIzYmRmZxRl1wRlt1RjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmR1LyUpYmV2ZWxsZWRHRj1GOUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5ya19qZXRfcG9pbnQxR0YoPCMvJkkicEdGKDYjIiIjLCQqJiwoKiYiIiQjIiIiRjMmSSJxR0YoRjJGOEYzKigmSSJ5R0YoRjJGOkY7RjomSSJ6R0YoRjJGOiIiKiokLCoqJEY7IiInRjgqKkY4RjlGOyIiJUY+RjpGQEY6RkIqKEY4RjlGPkY4RkBGOEZCKihGO0YzRj5GM0ZARjMiI0ZGOSEiI0Y6RkBGTCMhIiJGQjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 4</Text-field>
</Input>
</Group>
<Group labelreference="L14187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1_2:= [op(point1), y[2]=1, p[2]=0, q[2]=0, z[2]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(rk_jet_point1, point1_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZKLUkmbWZyYWNHRiQ2KC1GLDYoLUYvNiRRIjJGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGWS1JJm1zcXJ0R0YkNiMtRi82JFEiOUYnRjJGVS1JJW1zdXBHRiQ2JS1GLzYkUSIzRidGMi1GTjYoLUYvNiRRIjFGJ0YyLUYvNiRRIjRGJ0YyLyUubGluZXRoaWNrbmVzc0dGZW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdRJXRydWVGJy8lMXN1cGVyc2NyaXB0c2hpZnRHRjFGMkZobkZpb0ZbcEZecC9GYXBGO0YyRjIvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCMvIiIhLCQqJiIiKiMiIiIiIiMiIiQjIiIiIiIlIyIiIyIiKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1_2:= [op(point1), y[2]=1, p[2]=0, q[2]=0, z[2]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point1_2, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GPjYkUSIyRidGQS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGTC8lKWJldmVsbGVkR1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGVC8lK2dyb3VwYWxpZ25HRlQvJShyb3dzcGFuR0ZJLyUrY29sdW1uc3BhbkdGSS1GODYoLUY+NiRRIjBGJ0ZBRlJGVUZXRllGZW5GZ25GN0ZSRlVGVy8lJmFsaWduR1ElYXhpc0YnL0ZTUSliYXNlbGluZUYnL0ZWRkwvRlhRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaW8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHAvJSZmcmFtZUdGZHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZRLyUtZXF1YWxjb2x1bW5zR0ZRLyUtZGlzcGxheXN0eWxlR0ZRLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZRRkFGQS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zcci1GLDYoLUYvNiYtRjI2NS1GNTYpLUY4NigtRjs2KS1GPjYmRkBGZ3FGanFGQS1GPjYmRkZGZ3FGanFGQUZHRkpGTUZPRmdxRlJGVUZXRllGZW4tRjg2KC1GPjYmRltvRmdxRmpxRkFGUkZVRldGWUZlbkZlc0Zdc0ZSRlVGV0Zcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUZqcUZBRmdxRmpxRkEvRmByUSJbRicvRmNyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1TWQmeSI+PyUpb1c9LUknTUFUUklYR0YoNiM3IzcmLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW5HRjc2I1EiOUYoLUY8NiNRIjJGKC1GPDYjUSIwRihGQkY1SSdNYXRyaXhHRiU3Iy1GRTYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point1_2, 3), 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is 1.</Text-field>
</Input>
</Group>
<Group labelreference="L13964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1_3:= [op(point1_2), y[3]=0, p[3]=0, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point1_3, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1dUxcekE/JSlvVz0tSSdNQVRSSVhHRig2IzciSSdNYXRyaXhHRiU3Iy1GNDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13495" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is 0.</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13516" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">4, 4, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Invariants:</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1</Text-field><Text-field style="Text" layout="Normal">0 invariants of order 2</Text-field><Text-field style="Text" layout="Normal">3 invariants of order 3</Text-field><Text-field style="Text" layout="Normal">4 invariants of order 4, 5, 6,....</Text-field>
</Input>
</Group>
<Group labelreference="L13514" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">C \134 TR
orbit</Font> 1</Text-field></Title>
<Group hide-input="false" labelreference="L16108" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(C, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicEYnRjVGOEY7RkFGRC1GLzYlLUYyNiVRInFGJ0Y1RjhGO0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZKRj9GPy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyUmSSJ5RzYiNiMiIiImSSJwR0YlRiYmSSJxR0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16109" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, o, 1, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjPCIqIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLi1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIxRihGLi1JJW1yb3dHRjA2JS1GLzYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2JC1GOTYjUSJxRihGPC1GQDYkLUZGNiNRKiZ1bWludXMwO0YoRjUtRkA2JS1GQDYlLUkmbXNxcnRHRjA2Iy1GLzYjUSIzRihGRS1GNjYkLUY5NiNRInBGKEY8LUZGNiNRKCZtaW51cztGKC1GQDYnRklGRUZXRkVGNUYuRi5GLkYuLUkmbWZyYWNHRjA2JC1GQDYlRlpGRUZnbkZCRi4tRkA2JUZXRkVGNS1GQDYkRlBGYW8tRkA2JEZQLUZANidGSUZFRldGRUZnbkYuRi5GLkYuLUZibzYkRklGQkYuRlctRkA2JEZQRl5wLUZANiUtRkA2JUZCRkVGNUZcby1GQDYlRldGRS1JKG1zdWJzdXBHRjA2JUZLRjxGQjcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNW1eaFg+PyUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16110" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rk_jet_point2:= rank_drop(jet_matrix(P2, o, 1, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEucmtfamV0X3BvaW50MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tSSZtZnJhY0dGJDYoLUYjNigtRmVuNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtSShtc3Vic3VwR0YkNictRiw2JVEicUYnRi9GMkZaLUZlbjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmpuRmhuRl5wLUkmbXNxcnRHRiQ2I0ZqcEY5LUZlbjYkUSI5RidGOS8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlxLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiYtRlU2JUZncEZaRmhuRl5wLUZVNiUtRiw2JVEieUYnRi9GMkZaRmhuRjlGXnItRmdvNigtRiM2JkZbcEZecC1GYHE2Iy1GIzYqLUYjNiZGanBGXnAtRmVwNidGZ3BGWi1GZW42JFEiNkYnRjlGXXFGaG5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNipGYnFGXnBGX3FGXnAtRmVwNidGZ3BGWi1GZW42JFEiNEYnRjlGXXFGaG5GXnBGZXJGOUZpcy1GIzYoRmJxRl5wRl9xRl5wLUZlcDYnRmdyRlpGanBGXXFGaG5GOUZeci1GIzYoLUZlbjYkUSMyN0YnRjlGXnAtRmVwNidGZ3BGWkZbcEZdcUZobkZecC1GZXA2J0ZnckZaRltwRl1xRmhuRjlGOUY5RmJxRmVxRmdxRmpxRlxyRjlGOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5ya19qZXRfcG9pbnQyR0YoPCMvJkkicEdGKDYjIiIiLCgqJiZJInFHRihGMiIiJEY4I0YzIiIjIyEiIyIiKiomRjZGMyZJInlHRihGMkYzRjMqJCwqKiRGNiIiJ0Y4KihGOEY5RjYiIiVGP0YzISIqKiZGOEY5Rj9GOEZHKiZGNkY6Rj9GOiIjRkY5I0Y6Rj03I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14163" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 3, so no differential invariants in 1st jets</Text-field>
</Input>
</Group>
<Group labelreference="L14166" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16111" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(C, o)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkiekc2IjYjIiIiIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2:= [op(o), y[1]=0, p[1]=1, q[1]=0, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(rk_jet_point2, point2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZKLUYvNiRRIjBGJ0YyRjJGMi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvIiIiIiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14165" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2 &amp;is_in C</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2 &amp;is_in TR</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point2, 2, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjMyInIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi4tSSZtZnJhY0dGMDYkLUYvNiNRIjNGKC1GLzYjUSIyRihGLi1JJW1yb3dHRjA2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUY2NiQtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJ5RihGO0Y7Ri5GLkY1Ri4tRj82JEZBLUY/NiVGOC1GQjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjRjgtRj82JEZBLUY2NiQtRkg2JC1GSzYjUSJwRihGO0Y7Ri4tRjY2JEY4LUYvNiNRIjRGKEYuRi5GLi1GPzYkRkEtRjY2JC1GSDYkLUZLNiNRInFGKEY7Rjs3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjV1LDYiKj0/JSlvVz0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point2, 2, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 3, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13656" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14084" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14161" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14150" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C,2), point2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GPjYkRkVGQUZGRmVvRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvJkkiekc2IjYjIiIjIiIiLyIiIUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_2:= [op(point2), y[2]=0, p[2]=0, q[2]=0, z[2]=1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_2 &amp;is_in Eq(C, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point2_2, 3, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKiIkIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUklbXJvd0dGMDYkLUkjbW9HRjA2I1EqJnVtaW51czA7RigtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJ5RigtRi82I1EiM0YoLUYvNiNRIjlGKEYuLUY2NiRGOC1GPTYkLUZANiNRInBGKEZDRi5GLi1GNjYkRjgtRj02JC1GQDYjUSJxRihGQzcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSVIJUg5RD8lKW9XPQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point2_2, 3, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point2_2, 3, C), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicUc2IjYjIiIkIiIhLyZJInlHRiZGJ0Yp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 2, so 1 differential invariant.</Text-field>
</Input>
</Group>
<Group labelreference="L13404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14001" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13519" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C, 3), point2_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GPjYkUSIxRidGQUZGRmRvRkFGam4tRiw2JkZobkZGRmhuRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUvJkkiekc2IjYjIiIkIiIhLyIiIkYrL0YpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13759" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_3:= [op(point2_2), y[3]=0, p[3]=0, q[3]=1, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13511" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_3 &amp;is_in Eq(C, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point2_3, 4, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zgby1GLzYmLUY7NiRRIjJGJ0Y+LUZSNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RlVGWEZaRmZuRmhuRmpuRlxvL0Zfb1EmMC4wZW1GJy9GYm9GXHAtSSZtc3FydEdGJDYjLUY7NiRRIjNGJ0Y+Rj5GPkZBRkRGRkZIRktGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEnY2VudGVyRicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXIvJSZmcmFtZUdGXXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlcy1GLDYoLUYvNiYtRjI2NS1GNTYoLUY4NigtRjs2JkY9RmBzRmNzRj5GQUZERkZGSEZLRmZ0LUY4NigtRi82Jy1GUjYvRlRGYHNGY3NGPkZVRlhGWkZmbkZobkZqbkZcb0Zeb0Zhby1GLzYoLUY7NiZGZ29GYHNGY3NGPkZoby1GX3A2JC1GOzYmRmNwRmBzRmNzRj5GYHNGYHNGY3NGPkZgc0Zjc0Y+RkFGREZGRkhGS0ZBRkRGRkZkcEZncEZpcEZbcUZdcUZgcUZjcUZlcUZocUZbckZeckZgckZickZlckZnckZpckZbc0Zec0Zgc0Zjc0Y+RmBzRmNzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1bSgpelg+PyUpb1c9LUknTUFUUklYR0YoNiM3IzclLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGNS1JJW1yb3dHRjc2JC1JI21vR0Y3NiNRKiZ1bWludXMwO0YoLUY9NiUtRjY2I1EiMkYoLUZANiNRMSZJbnZpc2libGVUaW1lcztGKC1JJm1zcXJ0R0Y3NiMtRjY2I1EiM0YoSSdNYXRyaXhHRiU3Iy1GUTYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point2_3, 4, C), 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so 2 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13869" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13429" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13494" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13487" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13489" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13492" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13160" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C, 4), point2_3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2JkZobkZGRmhuRkFGam4tRiw2Ji1GPjYkUSIxRidGQUZGRmZvRkFGam5GYm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyYvJkkiekc2IjYjIiIlIiIhL0YpRikvIiIiRixGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13080" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_4:= [op(point2_3), y[4]=0, p[4]=0, q[4]=0, z[4]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2_4 &amp;is_in Eq(C, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point2_4, 5, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1KWYjSDlEPyUpb1c9LUknTUFUUklYR0YoNiM3IkknTWF0cml4R0YlNyMtRjQ2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The rank is 0. 3 differential invariants</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13098" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">3, 3, 2, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, 2</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 3</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 4</Text-field><Text-field style="Text" layout="Normal">3 invariants of order 5, 6, ...</Text-field>
</Input>
</Group>
<Group labelreference="L13232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">C \134 TR
orbit 2</Font></Text-field></Title>
<Group hide-input="false" labelreference="L16126" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(C, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicEYnRjVGOEY7RkFGRC1GLzYlLUYyNiVRInFGJ0Y1RjhGO0ZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZKRj9GPy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyUmSSJ5RzYiNiMiIiImSSJwR0YlRiYmSSJxR0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, o, 1, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjPCIqIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLi1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIxRihGLi1JJW1yb3dHRjA2JS1GLzYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2JC1GOTYjUSJxRihGPC1GQDYkLUZGNiNRKiZ1bWludXMwO0YoRjUtRkA2JS1GQDYlLUkmbXNxcnRHRjA2Iy1GLzYjUSIzRihGRS1GNjYkLUY5NiNRInBGKEY8LUZGNiNRKCZtaW51cztGKC1GQDYnRklGRUZXRkVGNUYuRi5GLkYuLUkmbWZyYWNHRjA2JC1GQDYlRlpGRUZnbkZCRi4tRkA2JUZXRkVGNS1GQDYkRlBGYW8tRkA2JEZQLUZANidGSUZFRldGRUZnbkYuRi5GLkYuLUZibzYkRklGQkYuRlctRkA2JEZQRl5wLUZANiUtRkA2JUZCRkVGNUZcby1GQDYlRldGRS1JKG1zdWJzdXBHRjA2JUZLRjxGQjcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSFSdF1JLVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rk_jet_point3:= rank_drop(jet_matrix(P2, o, 1, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEucmtfamV0X3BvaW50M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tSSZtZnJhY0dGJDYoLUYjNigtRmVuNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtSShtc3Vic3VwR0YkNictRiw2JVEicUYnRi9GMkZaLUZlbjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmpuRmhuRl5wLUkmbXNxcnRHRiQ2I0ZqcEY5LUZlbjYkUSI5RidGOS8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlxLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiYtRlU2JUZncEZaRmhuRl5wLUZVNiUtRiw2JVEieUYnRi9GMkZaRmhuRjlGXnItRmdvNigtRiM2JkZbcEZecC1GYHE2Iy1GIzYqLUYjNiZGanBGXnAtRmVwNidGZ3BGWi1GZW42JFEiNkYnRjlGXXFGaG5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNipGYnFGXnBGX3FGXnAtRmVwNidGZ3BGWi1GZW42JFEiNEYnRjlGXXFGaG5GXnBGZXJGOUZpcy1GIzYoRmJxRl5wRl9xRl5wLUZlcDYnRmdyRlpGanBGXXFGaG5GOUZeci1GIzYoLUZlbjYkUSMyN0YnRjlGXnAtRmVwNidGZ3BGWkZbcEZdcUZobkZecC1GZXA2J0ZnckZaRltwRl1xRmhuRjlGOUY5RmJxRmVxRmdxRmpxRlxyRjlGOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5ya19qZXRfcG9pbnQzR0YoPCMvJkkicEdGKDYjIiIiLCgqJiZJInFHRihGMiIiJEY4I0YzIiIjIyEiIyIiKiomRjZGMyZJInlHRihGMkYzRjMqJCwqKiRGNiIiJ0Y4KihGOEY5RjYiIiVGP0YzISIqKiZGOEY5Rj9GOEZHKiZGNkY6Rj9GOiIjRkY5I0Y6Rj03I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 3, so no differential invariants in 1st jets</Text-field>
</Input>
</Group>
<Group labelreference="L16130" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(C, o)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkiekc2IjYjIiIiIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16164" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3:= [op(o), y[1]=0, p[1]=-1, q[1]=0, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(rk_jet_point3, point3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZKLUYvNiRRIjBGJ0YyRjJGMi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvISIiIiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16133" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3 &amp;is_in C</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3 &amp;is_in TR</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point3, 2, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjMyInIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi4tSSVtcm93R0YwNiQtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YwNiQtRi82I1EiM0YoLUYvNiNRIjJGKEYuLUY2NiRGOC1GPTYkLUklbXN1YkdGMDYkLUkjbWlHRjA2I1EieUYoRkJGQkYuRi5GPEYuLUY2NiVGPy1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjRj8tRjY2JEY4LUY9NiQtRko2JC1GTTYjUSJwRihGQkZCRi4tRjY2JEY4LUY9NiRGPy1GLzYjUSI0RihGLkYuRi4tRjY2JEY4LUY9NiQtRko2JC1GTTYjUSJxRihGQkZCNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1NThnYT4/JSlvVz0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16165" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point3, 2, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16139" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 3, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L16151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16162" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16141" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16142" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16150" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16137" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C,2), point3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRKyZ1bWludXMwOzFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GPjYkRkVGQUZGRmVvRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQvJkkiekc2IjYjIiIjISIiLyIiIUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_2:= [op(point3), y[2]=0, p[2]=0, q[2]=0, z[2]=-1]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16131" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_2 &amp;is_in Eq(C, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16166" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point3_2, 3, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKiIkIiQtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuLUklbXJvd0dGMDYkLUkjbW9HRjA2I1EqJnVtaW51czA7RigtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJ5RigtRi82I1EiM0YoLUYvNiNRIjlGKEYuLUY2NiRGOC1GPTYkLUZANiNRInBGKEZDRi5GLi1GNjYkRjgtRj02JC1GQDYjUSJxRihGQzcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSlmQ0wiPj8lKW9XPQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16167" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point3_2, 3, C), 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point3_2, 3, C), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkZGaG5GQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicUc2IjYjIiIkIiIhLyZJInlHRiZGJ0Yp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16143" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 2, so 1 differential invariant.</Text-field>
</Input>
</Group>
<Group labelreference="L16161" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16132" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16145" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16155" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C, 3), point3_2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GPjYkUSsmdW1pbnVzMDsxRidGQUZGRmRvRkFGam4tRiw2JkZobkZGRmhuRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUvJkkiekc2IjYjIiIkIiIhLyEiIkYrL0YpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_3:= [op(point3_2), y[3]=0, p[3]=0, q[3]=1, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16135" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_3 &amp;is_in Eq(C, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16163" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point3_3, 4, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zgby1GLzYmLUY7NiRRIjJGJ0Y+LUZSNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RlVGWEZaRmZuRmhuRmpuRlxvL0Zfb1EmMC4wZW1GJy9GYm9GXHAtSSZtc3FydEdGJDYjLUY7NiRRIjNGJ0Y+Rj5GPkZBRkRGRkZIRktGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEnY2VudGVyRicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXIvJSZmcmFtZUdGXXIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmpxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlcy1GLDYoLUYvNiYtRjI2NS1GNTYoLUY4NigtRjs2JkY9RmBzRmNzRj5GQUZERkZGSEZLRmZ0LUY4NigtRi82Jy1GUjYvRlRGYHNGY3NGPkZVRlhGWkZmbkZobkZqbkZcb0Zeb0Zhby1GLzYoLUY7NiZGZ29GYHNGY3NGPkZoby1GX3A2JC1GOzYmRmNwRmBzRmNzRj5GYHNGYHNGY3NGPkZgc0Zjc0Y+RkFGREZGRkhGS0ZBRkRGRkZkcEZncEZpcEZbcUZdcUZgcUZjcUZlcUZocUZbckZeckZgckZickZlckZnckZpckZbc0Zec0Zgc0Zjc0Y+RmBzRmNzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1PTYlSGwtVSlvVz0tSSdNQVRSSVhHRig2IzcjNyUtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY1LUklbXJvd0dGNzYkLUkjbW9HRjc2I1EqJnVtaW51czA7RigtRj02JS1GNjYjUSIyRigtRkA2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkmbXNxcnRHRjc2Iy1GNjYjUSIzRihJJ01hdHJpeEdGJTcjLUZRNiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16157" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, point3_3, 4, C), 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so 2 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L16146" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16149" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16159" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16144" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(Eq(C, 4), point3_3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRGRUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2JkZobkZGRmhuRkFGam4tRiw2Ji1GPjYkUSsmdW1pbnVzMDsxRidGQUZGRmZvRkFGam5GYm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyYvJkkiekc2IjYjIiIlIiIhL0YpRikvISIiRixGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_4:= [op(point3_3), y[4]=0, p[4]=0, q[4]=0, z[4]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L16138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point3_4 &amp;is_in Eq(C, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16158" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point3_4, 5, C)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1eWlLOD4/JSlvVz0tSSdNQVRSSVhHRig2IzciSSdNYXRyaXhHRiU3Iy1GNDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16160" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The rank is 0. 3 differential invariants</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">3, 3, 2, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, 2</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 3</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 4</Text-field><Text-field style="Text" layout="Normal">3 invariants of order 5, 6, ...</Text-field>
</Input>
</Group>
<Group labelreference="L13170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">TR \134 R</Font></Text-field></Title>
<Group hide-input="false" labelreference="L16174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(TR, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIixGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiUtRjI2JVEicUYnRjVGOEY7RkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkpGP0Y/LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQmSSJ5RzYiNiMiIiImSSJxR0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, o, 1, TR)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjMyIqIiMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLi1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIxRihGLi1JJW1yb3dHRjA2JS1GLzYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2JC1GOTYjUSJxRihGPC1GQDYkLUZGNiNRKiZ1bWludXMwO0YoRjUtRkA2JkZQLUkmbWZyYWNHRjA2JC1GQDYlRkJGRS1JKG1zdWJzdXBHRjA2JUZLRjwtRi82I1EiM0YoRmduLUZGNiNRJyZwbHVzO0YoLUZWNiQtRkA2J0ZCRkUtSSZtc3FydEdGMDYjRmduRkUtRmJvNiMtRkA2KS1GQDYlRmduRkUtRmVuNiVGS0Y8LUYvNiNRIjZGKC1GRjYjUSgmbWludXM7RigtRkA2KS1GLzYjUSI5RihGRUZhb0ZFLUZlbjYlRktGPC1GLzYjUSI0RihGRUY1Rl9wLUZANidGZHBGRUZhb0ZFLUZlbjYlRjhGPEZnbkZqbi1GQDYnLUYvNiNRIzI3RihGRS1GZW42JUZLRjxGQkZFLUZlbjYlRjhGPEZCRmRwRi5GLkYuRi4tRlY2JEZJRkJGLkZhby1GQDYkRlBGaXEtRkA2JS1GQDYlRkJGRUY1Rl9wLUZANiVGYW9GRUZlcTcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNT1YZCdHLVUpb1c9</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(jet_matrix(P2, o, 1, TR), 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkmbWZyYWNHRiQ2KC1GLDYmLUkmbXNxcnRHRiQ2Iy1GPDYkUSIzRidGPy1GRTYtUTEmSW52aXNpYmxlVGltZXM7RidGP0ZIRktGTUZPRlFGU0ZVL0ZYUSYwLjBlbUYnL0ZlbkZlby1JKG1zdWJzdXBHRiQ2Jy1GMjYlUSJxRidGNUY4RjstRjw2JFEiMkYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZDRkFGP0Zeby8lLmxpbmV0aGlja25lc3NHRj4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnAvJSliZXZlbGxlZEdGSkY/Rj8vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCMvJkkieUc2IjYjIiIiLCQqJiIiJCMiIiIiIiMmSSJxRzYiNiMiIiIiIiMjIiIiIiIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13582" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is generically 2, so no differential invariants in 1st jets</Text-field>
</Input>
</Group>
<Group labelreference="L13637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4:= [op(o), y[1]=0, p[1]=0, q[1]=1, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4 &amp;is_in TR</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4 &amp;is_in R</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16177" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point4, 2, TR); rank_drop(%, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjLyIoIiMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLi1GLzYjUSIyRigtSSVtcm93R0YwNiQtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YwNiQtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJ5RihGNUY1LUY5NiUtSSZtc3FydEdGMDYjLUYvNiNRIjNGKC1GPDYjUTEmSW52aXNpYmxlVGltZXM7RihGQkYuLUY5NiRGOy1GQDYkRktGNUYuLUYvNiNRKyZ1bWludXMwOzJGKEYuLUY5NiRGOy1GQDYkLUZDNiQtRkY2I1EicUYoRjVGNS1GOTYmRjstRjk2JUZLRlFGaW4tRjw2I1EnJnBsdXM7RigtRjk2JUY1RlFGQjcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNTUuQ1BFPyUpb1c9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 2, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13142" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13158" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13578" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13607" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14157" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_2:= [op(point4), y[2]=0, p[2]=0, q[2]=0, z[2]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_2 &amp;is_in Eq(TR, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point4_2, 3, TR); rank_drop(%, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKyImIiMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi4tSSVtcm93R0YwNiQtSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GLzYjUSIzRigtRjY2JS1JJm1zcXJ0R0YwNiNGQy1GOTYjUTEmSW52aXNpYmxlVGltZXM7RihGPEZIRi5GLi1GNjYkRjgtRj02JC1GQDYjUSJxRihGQy1GNjYmRjgtRjY2JUZIRktGUC1GOTYjUScmcGx1cztGKC1GNjYlLUYvNiNRIjJGKEZLRjw3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjU9JjNUSC1VKW9XPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkieUc2IjYjIiIkIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 2, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13599" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14155" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13636" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_3:= [op(point4_2), y[3]=1, p[3]=0, q[3]=0, z[3]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_3 &amp;is_in Eq(TR, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point4_3, 4, TR); rank_drop(%, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJyIkIiMtSSZtZnJhY0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiUtSSNtbkdGMDYjUSI1RigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjLUY4NiNRIjNGKC1GODYjUSI4RigtRjg2I1EiMEYoLUY1NiQtRjw2I1EqJnVtaW51czA7RigtRi82JC1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInlGKC1GODYjUSI0RigtRjg2I1EiMkYoLUYvNiQtRjg2I1EiMUYoRlktRjU2JEZNLUYvNiRGW29GZm4tRjU2JEZNLUYvNiQtRjU2JS1JKG1mZW5jZWRHRjA2Iy1GNTYlLUY1NidGN0Y7Rj9GOy1GUzYkLUZWNiNRInFGKEZZLUY8NiNRKCZtaW51cztGKC1GNTYlRllGO0ZSRjtGPy1GODYjUSI2Rig3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVFMG5wPD8lKW9XPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 2, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13164" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13626" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_4:= [op(point4_3), y[4]=0, p[4]=0, q[4]=0, z[4]=3]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_4 &amp;is_in Eq(TR, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix_point4_jet5:= jet_matrix(P2, point4_4, 5, TR); rank_drop(%, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STNtYXRyaXhfcG9pbnQ0X2pldDVHRihYLCUhR0YoRihbZ2whIiUhISEjIyIiIiMtSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21vR0YyNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjI2JC1GMTYlLUkobWZlbmNlZEdGMjYjLUYxNiUtRjE2Jy1JI21uR0YyNiNRIjJGKC1GNzYjUTEmSW52aXNpYmxlVGltZXM7RigtSSVtc3ViR0YyNiQtSSNtaUdGMjYjUSJ5RigtRkc2I1EiNUYoRkotSSZtc3FydEdGMjYjLUZHNiNRIjNGKC1GNzYjUScmcGx1cztGKC1GRzYjUSMzMUYoRkpGVy1GRzYjUSI2RigtRjE2JEY2LUY7NiQtRjE2JS1GQDYjLUYxNictRjE2Jy1GRzYjUSI5RihGSkZXRkotRk42JC1GUTYjUSJxRihGVC1GNzYjUSgmbWludXM7RigtRjE2JS1GRzYjUSM0MEYoRkpGV0ZkcC1GMTYlRl1vRkpGTUZKRldGXHA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVtSlk5Pj8lKW9XPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13852" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop(matrix_point4_jet5, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUY+NiRRIjFGJ0ZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInlGJ0Y3RjpGPUZDRkYtRiw2JS1GRzYtUSomdW1pbnVzMDtGJ0ZBRkpGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmBwLUkmbWZyYWNHRiQ2KC1GLDYmLUY+NiRRIzMxRidGQS1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZKRk1GT0ZRRlNGVUZXRl9vL0ZnbkZgby1JJm1zcXJ0R0YkNiMtRj42JFEiM0YnRkFGQS1GPjYkUSI2RidGQS8lLmxpbmV0aGlja25lc3NHRmpuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRkxGQUZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCQvJkkicUc2IjYjIiImIiIiLyZJInlHRiZGJywkKiQiIiQjRikiIiMjISNKIiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13525" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 1, so 1 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13570" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13562" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13566" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13856" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(eval(Eq(TR, 5), point4_4))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkmbWZyYWNHRiQ2KC1GLDYmLUY+NiRRIjNGJ0ZBLUZHNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkpGTUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduRmRvLUkmbXNxcnRHRiQ2I0Zdb0ZBLUY+NiRRIjJGJ0ZBLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0ZMRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGV0Zjby9GZ25RLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlLUY0NiVRInpGJ0Y3RjpGPUZDRkYtRj42JEZFRkFGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvJkkicEc2IjYjIiImLCQqJCIiJCMiIiIiIiMjRitGLi8mSSJ6R0YmRiciIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14039" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_5:= [op(point4_4), y[5]=0, p[5]=3*sqrt(3)/2, q[5]=0, z[5]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point4_5 &amp;is_in Eq(TR, 5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point4_5, 6, TR)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1YSM9QCk9PyUpb1c9LUknTUFUUklYR0YoNiM3IkknTWF0cml4R0YlNyMtRjQ2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13323" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has rank 0, so 2 differential invariants.</Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">2, 2, 2, 2, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, 2, 3, 4</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 5</Text-field><Text-field style="Text" layout="Normal">2 invariants of order 6, 7, ...</Text-field>
</Input>
</Group>
<Group labelreference="L13244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1"><Font encoding="UTF-8">R \134 {0}</Font></Text-field></Title>
<Group hide-input="false" labelreference="L16188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vars_set(R, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGP0Y/LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyMmSSJxRzYiNiMiIiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, o, 1, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKiIqIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLi1JJm1mcmFjR0YwNiQtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJxRigtRi82I1EiMUYoLUYvNiNRIjJGKEYuLUkmbXNxcnRHRjA2Iy1GLzYjUSIzRigtSSVtcm93R0YwNiQtSSNtb0dGMDYjUSomdW1pbnVzMDtGKEY1LUZMNiRGTi1GNjYkLUZMNiVGRS1GTzYjUTEmSW52aXNpYmxlVGltZXM7RigtSShtc3Vic3VwR0YwNiVGO0Y/RkJGSDcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNWEpb2lrLVUpb1c9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank is always 1, so no differential invariants in 1st jets</Text-field>
</Input>
</Group>
<Group labelreference="L13405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5:= [op(o), y[1]=1/sqrt(3), p[1]=1/(3*sqrt(3)), q[1]=1, z[1]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5 &amp;is_in R</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5, 2, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKSIpIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEYuRi5GLkYuLUklbXJvd0dGMDYkLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRjY2Jy1GLzYjUSIyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkmbXNxcnRHRjA2Iy1GLzYjUSIzRihGQS1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInFGKEY+LUY2NiRGOC1JJm1mcmFjR0YwNiRGSkY+LUY2NiRGOC1GNjYlRkRGQUZKNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1JylHInokPj8lKW9XPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicUc2IjYjIiIjIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13130" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_2:= [op(point5), y[2]=2/sqrt(3), p[2]=1/sqrt(3), q[2]=1, z[2]=4/(3*sqrt(3))]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13436" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_2 &amp;is_in Eq(R, 2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_2, 3, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjKCIoIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjA2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1GNjYlLUYvNiNRIjNGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjRkEtRi82I1EiNEYoLUY2NiRGOC1GPTYkRkctRi82I1EiNkYoLUY2NiRGOC1GPTYkLUYvNiNRIjlGKC1GLzYjUSIyRigtRjY2JEY4Rj8tRjY2JUZHRkQtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJxRihGQS1GNjYlLUY9NiRGam5GQS1GOTYjUSgmbWludXM7RigtRj02JC1GNjYlLUYvNiNRIjVGKEZERkdGQTcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNWFvJHBQLVUpb1c9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14016" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 2, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13088" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13356" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_3:= [op(point5_2), y[3]=4/sqrt(3), p[3]=sqrt(3), q[3]=1, z[3]=2*sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_3 &amp;is_in Eq(R, 3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_3, 4, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJyInIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjA2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1GNjYlLUYvNiNRIjdGKC1GOTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjLUYvNiNRIjNGKC1GLzYjUSI2RigtRjY2JEY4LUY9NiQtRjY2JS1GLzYjUSMxNEYoRkRGRy1GLzYjUSMyN0YoLUY9NiRGVEZKLUY2NiZGOC1GPTYkLUY2NiUtRi82I1EjMzhGKEZERkctRi82I1EiOUYoLUY5NiNRJyZwbHVzO0YoLUY2NictRi82I1EiMkYoRkRGR0ZELUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicUYoLUYvNiNRIjRGKC1GNjYmRjgtRj02JC1GNjYlLUYvNiNRIzEwRihGREZHRllGZG8tRj02JEZnb0ZKNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1MTcnb1AtVSlvVz0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14019" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_4:= [op(point5_3), y[4]=2*sqrt(3), p[4]=8/sqrt(3), q[4]=0, z[4]=22/sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_4 &amp;is_in Eq(R, 4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_4, 5, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJiImIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1GNjYlLUYvNiNRJDM0M0YoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKC1JJm1zcXJ0R0YwNiMtRi82I1EiM0YoLUYvNiNRIzU3RigtRjk2I1EoJm1pbnVzO0YoLUY9NiQtRjY2Jy1GLzYjUSM2M0YoRkRGR0ZELUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicUYoLUYvNiNRIjVGKC1GLzYjUSM3NkYoLUY2NiZGOC1GPTYkLUY2NiUtRi82I1EkMTgyRihGREZHRk1GUC1GPTYkLUY2NictRi82I1EiN0YoRkRGR0ZERlotRi82I1EjMTlGKC1GNjYlLUY9NiQtRjY2JS1GLzYjUSQyODBGKEZERkdGYXAtRjk2I1EnJnBsdXM7RigtRj02JEZVRmFwLUY2NiUtRj02JC1GNjYlLUYvNiNRIzk2RihGREZHRmFwRl1xLUY9NiQtRjY2Jy1GLzYjUSMxNEYoRkRGR0ZERlpGYXA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVRSyJwJT4/JSlvVz0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13334" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13166" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13363" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_5:= [op(point5_4), y[5]=2*sqrt(3), p[5]=6*sqrt(3), q[5]=0, z[5]=64/sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_5 &amp;is_in Eq(R, 5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_5, 6, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJSIlIiItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjA2Ji1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1GNjYlLUYvNiNRJDIzNkYoLUY5NiNRMSZJbnZpc2libGVUaW1lcztGKC1JJm1zcXJ0R0YwNiMtRi82I1EiM0YoLUYvNiNRIzE1RigtRjk2I1EnJnBsdXM7RigtRj02JC1GNjYnLUYvNiNRIjdGKEZELUklbXN1YkdGMDYkLUkjbWlHRjA2I1EicUYoLUYvNiNRIjZGKEZERkctRi82I1EjMTBGKC1GNjYmRjgtRj02JC1GNjYlLUYvNiNRJDU0MkYoRkRGRy1GLzYjUSM0NUYoRlAtRj02JEZVRk0tRjY2JkY4LUY9NiQtRjY2Jy1GLzYjUSI4RihGREZaRkRGR0ZNRlAtRj02JC1GNjYlLUYvNiNRJDI2NEYoRkRGRy1GLzYjUSMzNUYoNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1YVdcSj4/JSlvVz0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13470" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13352" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13473" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13361" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_6:= [op(point5_5), y[6]=0, p[6]=10*sqrt(3), q[6]=0, z[6]=148/sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13490" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_6 &amp;is_in Eq(R, 6)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_6, 7, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjJCIkIiItSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjA2JC1GLzYlLUkjbW5HRjA2I1EjMTRGKC1GNTYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjLUY+NiNRIjNGKEZHLUYvNiZGNC1GLzYlLUY+NiNRIzUyRihGQUZELUY1NiNRKCZtaW51cztGKC1GOTYkLUYvNictRj42I1ElMTIyNUYoRkEtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJxRigtRj42I1EiN0YoRkFGRC1GPjYjUSUyMzc2RigtRi82JkY0LUY5NiQtRi82JS1GPjYjUSQxNjBGKEZBRkRGR0ZRLUY5NiQtRi82Jy1GPjYjUSUxNzE1RihGQUZlbkZBRkQtRj42I1ElMzU2NEYoNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1KXojPXpCPyUpb1c9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13488" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has always rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13997" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14000" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13507" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_7:= [op(point5_6), y[7]=0, p[7]=10*sqrt(3), q[7]=0, z[7]=80*sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13976" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_7 &amp;is_in Eq(R, 7)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_7, 8, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjIyIjIiItSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JS1GLzYlLUkjbW5HRjA2I1EkNzgwRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSZtc3FydEdGMDYjLUY3NiNRIjNGKC1GOzYjUSgmbWludXM7RigtSSZtZnJhY0dGMDYkLUYvNictRjc2I1EkMjQ1RihGOi1JJW1zdWJHRjA2JC1JI21pR0YwNiNRInFGKC1GNzYjUSI4RihGOkY+LUY3NiNRJDM5NkYoLUYvNiUtRi82JS1GNzYjUSQ3MjhGKEY6Rj5GRC1GSDYkLUYvNictRjc2I1EkMzQzRihGOkZPRjpGPi1GNzYjUSQ1OTRGKDcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSVIOyUpSC1VKW9XPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkmbWZyYWNHRiQ2KC1GPDYkUSY2MTc3NkYnRj8tRjw2JFEjNDlGJ0Y/LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0ZKRj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkicUc2IjYjIiIpIyImdzwnIiNc</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13568" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13858" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13524" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13478" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13472" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14046" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_8:= [op(point5_7), y[8]=0, p[8]=0, q[8]=0, z[8]=80*sqrt(3)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13480" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_8 &amp;is_in Eq(R, 8)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_8, 9, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYmLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUYvNiYtSSNtbkdGJDYkUSYxMDI5NkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUkmbXNxcnRHRiQ2Iy1GQDYkUSIzRidGQ0ZDLUZANiRRIzM1RidGQy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGTC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGXXAvJStncm91cGFsaWduR0ZdcC8lKHJvd3NwYW5HRmNvLyUrY29sdW1uc3BhbkdGY29GW3BGXnBGYHAvJSZhbGlnbkdRJWF4aXNGJy9GXHBRKWJhc2VsaW5lRicvRl9wRmZvL0ZhcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zeci8lJmZyYW1lR0Zeci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkwvJS1lcXVhbGNvbHVtbnNHRkwvJS1kaXNwbGF5c3R5bGVHRkwvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQ0ZDL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZzLUYsNigtRi82Ji1GMjY1LUY1NiYtRjg2KC1GLzYoLUY7NiktRkA2JkZCRmFzRmRzRkMtRkA2JkZgb0Zhc0Zkc0ZDRmFvRmRvRmdvRmlvRmFzRkYtRi82Ji1GaW42JC1GQDYmRl1vRmFzRmRzRkNGYXNGYXNGZHNGQ0Zhc0Zkc0ZDRltwRl5wRmBwRmJwRmRwRltwRl5wRmBwRmZwRmlwRltxRlxxRl5xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRkNGYXNGZHNGQy9GanNRIltGJy9GXXRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1UWE/SUU/JSlvVz0tSSdNQVRSSVhHRig2IzcjNyMtSSZtZnJhY0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0Y3NiUtSSNtbkdGNzYjUSYxMDI5NkYoLUkjbW9HRjc2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkmbXNxcnRHRjc2Iy1GPzYjUSIzRigtRj82I1EjMzVGKEknTWF0cml4R0YlNyMtRk82Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmZmFsc2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZmYWxzZUclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13479" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has generically rank 1, so no differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L14079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14028" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14040" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14038" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14049" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_9:= [op(point5_8), y[9]=0, p[9]=0, q[9]=0, z[9]=0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14042" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point5_9 &amp;is_in Eq(R, 9)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet_matrix(P2, point5_9, 10, R); rank_drop(%, 1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nRzYkRiVJKF9zeXNsaWJHRig2Ji1JJ210YWJsZUdGJDYjLUkkbXRyR0YkRigvSSVvcGVuR0YqUScmbHNxYjtGKC9JJmNsb3NlR0YqUScmcnNxYjtGKC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYo">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1MVVAS0I/JSlvVz0tSSdNQVRSSVhHRig2IzciSSdNYXRyaXhHRiU3Iy1GNDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14033" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The action has rank 1, so 1 differential invariants.</Text-field>
</Input>
</Group>
<Group labelreference="L13801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Rank:</Text-field><Text-field style="Text" layout="Normal">1, 1, 1, 1, 1, 1, 1, 1, 1, 0</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">0 invariants of order 1, ..., 9</Text-field><Text-field style="Text" layout="Normal">1 invariants of order 10, 11, ...</Text-field>
</Input>
</Group>
<Group labelreference="L14169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L14167" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Relative invariants</Text-field></Title>
<Group hide-input="false" labelreference="L13254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">jet2vars:= [x, seq(op(jetvars(n)), n=0..2)]: nops(jet2vars)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">interface(rtablesize = 20):</Text-field>
</Input>
</Group>
<Group labelreference="L13327" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">reduce_matrix:= proc(A, n, m)
  local i, j, row_dim, col_dim, matrixA:= A:
  row_dim, col_dim:= Dimensions(matrixA):
  RowOperation(matrixA, n, 1/matrixA[n,m], inplace):
  for i in subsop(n=NULL, [seq(j, j=1..row_dim)]) do
    RowOperation(matrixA, [i, n], -matrixA[i,m], inplace):
  end do:
  return simplify(SubMatrix(matrixA, subsop(n=NULL, [seq(i, i=1..row_dim)]), subsop(m=NULL, [seq(i, i=1..col_dim)]))):
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L13237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix1:= Matrix(14, 13, [seq(seq(LieDerivative(i, j), j in jet2vars), i in vf(G2, 2))]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Dimensions(matrix1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxM0YnRi9GLw==">NiQiIzkiIzg=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix2:= SubMatrix(matrix1, [1,2,3,7,8,9,10,11,12,13,14], [3,4,6,7,8,9,10,11,12,13]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Dimensions(matrix2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxMEYnRi9GLw==">NiQiIzYiIzU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix2[3,1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix3:= reduce_matrix(matrix2, 3, 1):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13167" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix3[2,1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix4:= reduce_matrix(matrix3, 2, 1):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix4[5,1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJw==">JkkieUc2IjYjIiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13139" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix5:= reduce_matrix(matrix4, 5, 1):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13343" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix5[7,4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW28vJSliZXZlbGxlZEdGNEYv">LCQqJiMiIiIiIiNGJSZJInlHNiI2I0YmRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix6:= reduce_matrix(matrix5, 7, 4):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix6[6,2]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYmLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GNDYkUSIxRidGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjctRjs2LVEoJm1pbnVzO0YnRjdGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZiby1JKG1zdWJzdXBHRiQ2Jy1GVjYlUSJxRidGWUZmbkZobi1GNDYkUSIyRidGNy8lMXN1cGVyc2NyaXB0c2hpZnRHRl1vRltvRjdGUi8lLmxpbmV0aGlja25lc3NHRmpuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRkA=">KiYsJiomKSIiJCMiIiIiIiNGKCZJInlHNiI2I0YoRihGKCokKSZJInFHRixGLUYpRighIiJGKEYqRjI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix7:= reduce_matrix(matrix6, 6, 2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13345" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix7[5,1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIzRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GTDYkUSIwRidGLy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZPLUZnbjYlLUZqbjYlUSJ5RidGXW9GYG8tRkw2JFEiMUYnRi9GZW9GLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZnbjYlLUZqbjYlUSJwRidGXW9GYG9GYm9GZW8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmduNiUtRmpuNiVRInpGJ0Zdb0Zgb0ZccEZlb0YvRi9GL0Yv">LCQqJikiIiQjIiIiIiIjRicsKComJkkicUc2IjYjIiIhRicmSSJ5R0YtNiNGJ0YnRicmSSJwR0YtRi5GJyZJInpHRi1GMiEiIkYnRjc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13162" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix8:= reduce_matrix(matrix7, 5, 1):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">denoms:= [seq(seq(denom(matrix8[i,j]), j=1..4), i=1..5)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(denoms[2]/denoms[i]), i=1..20)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUYjNigtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIwRicvRjpRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHRj8tSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZZLUYwNiUtRjM2JVEieUYnRjZGOS1GPTYkUSIxRidGQEZCRkAtRkU2LVEnJnBsdXM7RidGQEZIRktGTUZPRlFGU0ZVL0ZYUSwwLjIyMjIyMjJlbUYnL0ZlbkZiby1GMDYlLUYzNiVRInBGJ0Y2RjlGPEZCLUZFNi1RKCZtaW51cztGJ0ZARkhGS0ZNRk9GUUZTRlVGYW9GY28tRjA2JS1GMzYlUSJ6RidGNkY5RltvRkJGQC1GRTYtUSgmY29tbWE7RidGQEZIL0ZMRjhGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRltvRmFwRltvRmFwLUYjNiYtRjA2JUZobi1GPTYkUSIyRidGQEZCRkQtSShtZmVuY2VkR0YkNiRGK0ZARkBGYXBGK0ZhcEZbb0ZhcEZbb0ZhcEZncEZhcC1GIzYoLUkmbWZyYWNHRiQ2KEYtLUY9NiRRIjNGJ0ZALyUubGluZXRoaWNrbmVzc0dGXW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXIvJSliZXZlbGxlZEdGSkZeby1GZHE2KEZkb0ZmcUZpcUZbckZeckZgckZpby1GZHE2KEZccEZmcUZpcUZbckZeckZgckZARmFwLUZkcTYoRltvRmZxRmlxRltyRl5yRmByRmFwRmZyRmFwRmdwRmFwRitGYXBGW29GYXBGW29GYXBGZ3BGYXAtRiM2KC1GIzYoRltxRkRGL0ZERmZuRkBGXm8tRiM2JkZbcUZERmRvRkBGaW8tRiM2JkZbcUZERlxwRkBGQEZhcEZbcUZhcEZbcUZhcC1GIzYoRltxRkRGaXBGREZecUZARkA=">NjYsKComJkkicUc2IjYjIiIhIiIiJkkieUdGJzYjRipGKkYqJkkicEdGJ0YoRiomSSJ6R0YnRi0hIiJGKkYqKiYmRiw2IyIiI0YqRiNGKkYjRipGKkYzLCgqKCNGKiIiJEYqRiVGKkYrRipGKiomRjlGKkYuRipGKiomRjlGKkYwRipGMkY5RjlGM0YjRipGKkYzLCgqKEY2RipGJUYqRitGKkYqKiZGNkYqRi5GKkYqKiZGNkYqRjBGKkYyRjZGNiwkKihGNkYqRjRGKkYjRipGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13109" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">matrix9:= simplify(3*denoms[2]*matrix8):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13111" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(seq(denom(matrix9[i,j]), j=1..4), i=1..5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjYiIiJGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13616" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">minors:= proc(A, n)
  local i, j, seq_rows, seq_cols, dets:={}, n_rows, n_cols, output, sets_of_s_elements_from_1_to_t, add_one_more:

  add_one_more:= proc(l, m)
    local i, j, out:={}:
    for i in l do
      for j from 1 to m do
         if not member(j, i) then
            out:= out union {i union {j}}:
         end if:
      end do:
    end do:
    return out:
  end proc:

  sets_of_s_elements_from_1_to_t:= proc(s, t)
    local i, out:
    out:= {seq({i}, i=1..t)}:
    for i from 1 to s-1 do
      out:= add_one_more(out, t):
    end do:
    return out:
  end proc:

  n_rows, n_cols := Dimensions(A):
  seq_rows:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_rows))]:
  seq_cols:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_cols))]:
  for i in seq_rows do
    for j in seq_cols do
      dets:= dets union {Determinant(SubMatrix(A, i, j))}:
    end do:
  end do:
  return dets:
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L13103" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">zero:= {x=0, y[0]=0, p[0]=0, q[0]=0, z[0]=0, r[0]=0}:</Text-field>
</Input>
</Group>
<Group labelreference="L13101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">min(Dimensions(matrix9))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dets_of_minors:= simplify(minors(matrix9, 4)): nops(dets_of_minors)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13165" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13146" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Decompose the 5 polynomial determinants into factors</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors1:= sort([seq(i[1], i in factors(dets_of_minors[1])[2])], length): nops(factors1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13608" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors2:= sort([seq(i[1], i in factors(dets_of_minors[2])[2])], length): nops(factors2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors3:= sort([seq(i[1], i in factors(dets_of_minors[3])[2])], length): nops(factors3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13614" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors4:= sort([seq(i[1], i in factors(dets_of_minors[4])[2])], length): nops(factors4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors5:= sort([seq(i[1], i in factors(dets_of_minors[5])[2])], length): nops(factors5)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13618" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Among all 5 polynomials, there are some common factors:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors1[1], factors1[2], factors1[3]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFL0ZJRkdGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRltvLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGaW5GSkZMRk5GUEZSRlQvRlhGVi1GLDYlRi4tRjk2JFEiMUYnRjxGPkY8LUZCNi1RJyZwbHVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tSShtc3Vic3VwR0YkNictRi82JVEicUYnRjJGNUZbcEY4LyUxc3VwZXJzY3JpcHRzaGlmdEdGQEY+RjxGQS1GIzYoLUYjNiYtRiw2JUZkcC1GOTYkRkBGPEY+RmVvRmlvRjxGXnAtRiw2JS1GLzYlUSJwRidGMkY1Rl9xRj4tRkI2LVEoJm1pbnVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tRiw2JS1GLzYlUSJ6RidGMkY1RltwRj5GPEY8">NiUmSSJ5RzYiNiMiIiMsJiomKSIiJCMiIiJGJ0YtJkYkNiNGLUYtISIiKiQpJkkicUdGJUYvRidGLUYtLCgqJiZGNDYjIiIhRi1GLkYtRi0mSSJwR0YlRjhGLSZJInpHRiVGL0Yw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors2[1], factors2[2], factors2[3]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFL0ZJRkdGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRltvLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGaW5GSkZMRk5GUEZSRlQvRlhGVi1GLDYlRi4tRjk2JFEiMUYnRjxGPkY8LUZCNi1RJyZwbHVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tSShtc3Vic3VwR0YkNictRi82JVEicUYnRjJGNUZbcEY4LyUxc3VwZXJzY3JpcHRzaGlmdEdGQEY+RjxGQS1GIzYoLUYjNiYtRiw2JUZkcC1GOTYkRkBGPEY+RmVvRmlvRjxGXnAtRiw2JS1GLzYlUSJwRidGMkY1Rl9xRj4tRkI2LVEoJm1pbnVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tRiw2JS1GLzYlUSJ6RidGMkY1RltwRj5GPEY8">NiUmSSJ5RzYiNiMiIiMsJiomKSIiJCMiIiJGJ0YtJkYkNiNGLUYtISIiKiQpJkkicUdGJUYvRidGLUYtLCgqJiZGNDYjIiIhRi1GLkYtRi0mSSJwR0YlRjhGLSZJInpHRiVGL0Yw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors3[2], factors3[3], factors3[4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFL0ZJRkdGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRltvLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGaW5GSkZMRk5GUEZSRlQvRlhGVi1GLDYlRi4tRjk2JFEiMUYnRjxGPkY8LUZCNi1RJyZwbHVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tSShtc3Vic3VwR0YkNictRi82JVEicUYnRjJGNUZbcEY4LyUxc3VwZXJzY3JpcHRzaGlmdEdGQEY+RjxGQS1GIzYoLUYjNiYtRiw2JUZkcC1GOTYkRkBGPEY+RmVvRmlvRjxGXnAtRiw2JS1GLzYlUSJwRidGMkY1Rl9xRj4tRkI2LVEoJm1pbnVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tRiw2JS1GLzYlUSJ6RidGMkY1RltwRj5GPEY8">NiUmSSJ5RzYiNiMiIiMsJiomKSIiJCMiIiJGJ0YtJkYkNiNGLUYtISIiKiQpJkkicUdGJUYvRidGLUYtLCgqJiZGNDYjIiIhRi1GLkYtRi0mSSJwR0YlRjhGLSZJInpHRiVGL0Yw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors4[2], factors4[3], factors4[4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFL0ZJRkdGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRltvLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGaW5GSkZMRk5GUEZSRlQvRlhGVi1GLDYlRi4tRjk2JFEiMUYnRjxGPkY8LUZCNi1RJyZwbHVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tSShtc3Vic3VwR0YkNictRi82JVEicUYnRjJGNUZbcEY4LyUxc3VwZXJzY3JpcHRzaGlmdEdGQEY+RjxGQS1GIzYoLUYjNiYtRiw2JUZkcC1GOTYkRkBGPEY+RmVvRmlvRjxGXnAtRiw2JS1GLzYlUSJwRidGMkY1Rl9xRj4tRkI2LVEoJm1pbnVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tRiw2JS1GLzYlUSJ6RidGMkY1RltwRj5GPEY8">NiUmSSJ5RzYiNiMiIiMsJiomKSIiJCMiIiJGJ0YtJkYkNiNGLUYtISIiKiQpJkkicUdGJUYvRidGLUYtLCgqJiZGNDYjIiIhRi1GLkYtRi0mSSJwR0YlRjhGLSZJInpHRiVGL0Yw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13085" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors5[2], factors5[3], factors5[4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRkI2LVEqJnVtaW51czA7RidGPEZFL0ZJRkdGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRltvLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGaW5GSkZMRk5GUEZSRlQvRlhGVi1GLDYlRi4tRjk2JFEiMUYnRjxGPkY8LUZCNi1RJyZwbHVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tSShtc3Vic3VwR0YkNictRi82JVEicUYnRjJGNUZbcEY4LyUxc3VwZXJzY3JpcHRzaGlmdEdGQEY+RjxGQS1GIzYoLUYjNiYtRiw2JUZkcC1GOTYkRkBGPEY+RmVvRmlvRjxGXnAtRiw2JS1GLzYlUSJwRidGMkY1Rl9xRj4tRkI2LVEoJm1pbnVzO0YnRjxGRUZpbkZKRkxGTkZQRlJGam5GXG8tRiw2JS1GLzYlUSJ6RidGMkY1RltwRj5GPEY8">NiUmSSJ5RzYiNiMiIiMsJiomKSIiJCMiIiJGJ0YtJkYkNiNGLUYtISIiKiQpJkkicUdGJUYvRidGLUYtLCgqJiZGNDYjIiIhRi1GLkYtRi0mSSJwR0YlRjhGLSZJInpHRiVGL0Yw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There exist other small factors:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factors4[1], factors5[1], factors3[1], factors1[4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdGOy1JI21vR0YkNi1RKCZjb21tYTtGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiUtRi82JVEicUYnRjJGNUY4Rj5GQC1GLzYlUSJ4RidGMkY1RkAtRiM2Jy1GQTYtUSomdW1pbnVzMDtGJ0Y8RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGYm8tSSZtZnJhY0dGJDYoLUYjNiYtSSZtc3FydEdGJDYjLUY5NiRRIjNGJ0Y8LUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1JKG1zdWJzdXBHRiQ2J0ZlbkY4LUY5NiRRIjJGJ0Y8LyUxc3VwZXJzY3JpcHRzaGlmdEdGO0Y+RjxGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRkYtRkE2LVEnJnBsdXM7RidGPEZERmBvRklGS0ZNRk9GUUZhb0Zjby1GIzYmRitGX3BGaG5GPEY8Rjw=">NiYmSSJ5RzYiNiMiIiEmSSJxR0YlRiZJInhHJSpwcm90ZWN0ZWRHLCYqKCMiIiIiIiRGLylGMCNGLyIiI0YvKUYoRjNGLyEiIiomRiNGL0YqRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There are 5 common large polynomials remaining</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13857" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(factors2[4] - factors||i[5]), i in [1, 3, 4, 5])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0Yv">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13625" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There are only 8 distinct irreducible polynomials among the 5 determinants:</Text-field>
</Input>
</Group>
<Group labelreference="L13090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">all_factors:= [factors4[1], factors5[1], factors3[1], op(factors1)]:</Text-field>
</Input>
</Group>
<Group labelreference="L13087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Among these 8 irreducible polynomials, there is only 1 relative invariant</Text-field>
</Input>
</Group>
<Group labelreference="L13316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">weight_rel_inv:= rel-&gt; [seq(factor(LieDerivative(i, rel)/rel), i in G2prol(2))]:</Text-field>
</Input>
</Group>
<Group labelreference="L13203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">is_rel_inv:= candidate -&gt; `if`({seq(`if`(indets(denom(j)) = {}, NULL, 1), j in weight_rel_inv(candidate))} = {}, true, false):</Text-field>
</Input>
</Group>
<Group labelreference="L13192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_dets_of_minors:= {solve(dets_of_minors)}:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_dets_of_minors2:= {seq({seq(`if`(lhs(i) = rhs(i), NULL, i), i in j)}, j in sol_dets_of_minors)}:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(nops(i), i in sol_dets_of_minors2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyLUYsNiRRIjJGJ0YvRjJGTEYyRkxGMkZMRjItRiw2JFEiM0YnRi9GMkZPRjJGT0YyLUYsNiRRIjRGJ0YvRi8=">Ni4iIiJGI0YjRiMiIiNGJEYkRiQiIiRGJUYlIiIl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There are 4 codimension 1 subsets</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_dets_of_minors2[1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjBGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdGPi1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZYLUYsNictRkQ2LVEqJnVtaW51czA7RidGP0ZHRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRltvLUYsNiYtRi82JS1GMjYlUSJxRidGNUY4RjtGQS1GRDYtUTEmSW52aXNpYmxlVGltZXM7RidGP0ZHRkpGTEZORlBGUkZUL0ZXUSYwLjBlbUYnL0ZaRmhvLUYvNiUtRjI2JVEieUYnRjVGOC1GPDYkUSIxRidGP0ZBRj8tRkQ2LVEnJnBsdXM7RidGP0ZHRkpGTEZORlBGUkZURmpuRlxvLUYvNiUtRjI2JVEiekYnRjVGOEZfcEZBRj9GP0Y/LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMvJkkicEc2IjYjIiIhLCYqJiZJInFHNiI2IyIiISIiIiZJInlHNiI2IyIiIiIiIiEiIiZJInpHNiI2IyIiIiIiIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_dets_of_minors2[3]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkmbWZyYWNHRiQ2KC1GLDYmLUkmbXNxcnRHRiQ2Iy1GPDYkUSIzRidGPy1GRTYtUTEmSW52aXNpYmxlVGltZXM7RidGP0ZIRktGTUZPRlFGU0ZVL0ZYUSYwLjBlbUYnL0ZlbkZlby1JKG1zdWJzdXBHRiQ2Jy1GMjYlUSJxRidGNUY4RjstRjw2JFEiMkYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZDRkFGP0Zeby8lLmxpbmV0aGlja25lc3NHRj4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnAvJSliZXZlbGxlZEdGSkY/Rj8vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCMvJkkieUc2IjYjIiIiLCQqKCMiIiIiIiQiIiIpIiIkIyIiIiIiIyIiIikmSSJxRzYiNiMiIiIiIiMiIiIiIiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_dets_of_minors2[4]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEieUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUY8NiRGQ0Y/Rj9GPy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMvJkkieUc2IjYjIiIjIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The last codimension 1 subset gives a relative invariant:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13850" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#sol_dets_of_minors2[2]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" bold="false" layout="Normal"><Font bold="true">rel_inv_G2modP2_order2:= eval(op(numer(rhs(op(sol_dets_of_minors2[2])))), {_Z=3*(q[0]*y[1]+p[0]-z[1])*p[2]}):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">is_rel_inv(rel_inv_G2modP2_order2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">weight_rel_inv(rel_inv_G2modP2_order2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUYsNi4tRiw2Ki1JI21uR0YkNiRRIjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkmbXNxcnRHRiQ2Iy1GMzYkUSIzRidGNkY5LUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y3USdpdGFsaWNGJy1GMzYkUSIwRidGNi1GMzYkUSIyRidGNi8lMXN1cGVyc2NyaXB0c2hpZnRHRl9vLyUvc3Vic2NyaXB0c2hpZnRHRl9vRjktSSVtc3ViR0YkNiVGWi1GMzYkUSIxRidGNkZlb0Y2LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGYXAtRiw2Ki1GMzYkUSMxOEYnRjZGOS1GaG82JUZaRl1vRmVvRjktRmVuNiVRInhGJ0ZobkZbb0Y5LUZobzYlLUZlbjYlUSJ5RidGaG5GW29Gam9GZW9GNkZdcC1GLDYqRmVwRjlGZ29GOS1GaG82JUZfcUZdb0Zlb0Y5RmpwRjYtRjo2LVEnJnBsdXM7RidGNkY9RkBGQkZERkZGSEZKRmBwRmJwLUYsNigtRjM2JFEiOUYnRjZGOUZqcEY5LUZobzYlLUZlbjYlUSJwRidGaG5GW29GXW9GZW9GNkZmcS1GLDYoRmVwRjlGanBGOS1GaG82JS1GZW42JVEiekYnRmhuRltvRmpvRmVvRjZGXXAtRiw2KEZbckY5RmhwRjlGZHFGNkY2LUY6Ni1RIixGJ0Y2Rj0vRkFGam5GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGXW9GXHNGXW9GXHNGXW9GXHNGXW9GXHNGXW9GXHMtSSZtZnJhY0dGJDYoLUYsNihGVEY5RlFGOS1GIzYkLUYsNictRjo2LVEqJnVtaW51czA7RidGNkY9RkBGQkZERkZGSEZKRmBwRmJwLUYsNigtRjM2JFEiNEYnRjZGOUZocEY5RmdvRjZGZnEtRiw2JkZRRjlGZHFGNkY2RjZGNkZgby8lLmxpbmV0aGlja25lc3NHRlxwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRml0LyUpYmV2ZWxsZWRHRj9GXHMtRiw2K0ZbdC1GLDYoRjJGOUZocEY5Rl1xRjZGXXAtRiw2KEYyRjlGZHFGOUZnb0Y2RmZxLUYsNiZGVEY5Rl5yRjZGZnEtRiw2JkYyRjlGZXJGNkY2RlxzLUYsNidGW3QtRiw2KEZlcEY5RmpwRjlGZ29GNkZdcC1GLDYmRltyRjlGaHBGNkY2RlxzRltyRlxzLUYsNiVGW3QtRiw2KEZlcEY5RlFGOUZqcEY2RjZGXHNGXW9GXHMtRjM2JFErJnVtaW51czA7OUYnRjZGXHMtRiw2JUZbdC1GLDYoLUYzNiRRIzEyRidGNkY5RlFGOUZnb0Y2RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NzAsLioqIiInIiIiKSIiJCNGJiIiI0YmKSZJInFHNiI2IyIiIUYqRiYmRi02I0YmRiZGJioqIiM9RiZGLEYmSSJ4RyUqcHJvdGVjdGVkR0YmJkkieUdGLkYyRiYhIiIqKkY0RiZGMUYmJkY4Ri9GJkY1RiZGOSooIiIqRiZGNUYmJkkicEdGLkYvRiZGJiooRjRGJkY1RiYmSSJ6R0YuRjJGJkYmKihGPUYmRixGJkY7RiZGOUYwRjBGMEYwRjAsJCooI0YoRipGJkYnRiYsJiooIiIlRiZGLEYmRjFGJkY5KiZGJ0YmRjtGJkYmRiZGJiwqKihGJUYmRixGJkY3RiZGOSooRiVGJkYxRiZGO0YmRjkqJkYoRiZGPkYmRiYqJkYlRiZGQUYmRiYsJiooRjRGJkY1RiZGMUYmRjkqJkY9RiZGLEYmRjlGPSwkKihGNEYmRidGJkY1RiZGOUYwISIqLCQqKCIjN0YmRidGJkYxRiZGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Invariants of curves in RNC</Text-field></Title>
<Group labelreference="L13362" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">diff_inv_R:= pdsolve({seq(LieDerivative(i, f(x,seq(op(vars(R, j)), j=0..10))), i in vf_restricted(R, G2, 10))}):</Text-field>
</Input>
</Group>
<Group labelreference="L13763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We have the following absolute differential invariant of order 10.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">I10_R:= simplify(op(rhs(op(diff_inv_R[2])))):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13658" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, I10_R)), i in vf_restricted(R, G2, 10))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13764" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The numeratior and denominator are relative invariants.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">r1_R:= op(denom(I10_R)/4116)[1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVElcjFfUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JI21uR0YkNiRRJDE5NkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1YkdGJDYlLUYsNiVRInFGJ0YvRjItRlI2JFEiOEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZVLUkobXN1YnN1cEdGJDYnRmhuLUZSNiRRIjJGJ0Y5LUZSNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGYG9GXm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHAtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZfcEZhcC1GIzYoLUZSNiRRJTMxMzZGJ0Y5RlUtRmZuNiVGaG4tRlI2JFEiM0YnRjlGXm9GVS1GZm42JUZobi1GUjYkUSI3RidGOUZeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGX3BGYXAtRiM2KC1GUjYkUSU1OTM2RidGOUZVLUZmbjYlRmhuLUZSNiRRIjRGJ0Y5Rl5vRlUtRmZuNiVGaG4tRlI2JFEiNkYnRjlGXm9GOUZbci1GIzYmLUZSNiRRJTM2MDVGJ0Y5RlUtRmJvNidGaG5GZ29GZG9Gam9GXm9GOUY5RjlGVS1GYm82J0ZobkZkb0ZlckZqb0Zeb0Y5RlxwLUYjNiYtRmVwNiQtRiM2KC1GIzYoLUZSNiRRJjI2MjA4RidGOUZVLUZibzYnRmhuRmNxRmRvRmpvRl5vRlVGaHJGOUZccC1GIzYqLUZSNiRRJjgzNTM4RidGOUZVRmFxRlVGY3JGVS1GZm42JUZobkZnb0Zeb0Y5RlxwLUYjNiYtRlI2JFEmMTgyNTJGJ0Y5RlUtRmJvNidGaG5GZXJGY3FGam9GXm9GOUY5RjlGVS1GYm82J0ZobkZkb0ZjcUZqb0Zeb0Y5RlxwLUYjNiYtRmVwNiQtRiM2J0ZpcC1GIzYoLUZSNiRRJzE0NDE0NEYnRjlGVS1GYm82J0ZobkZjcUZjcUZqb0Zeb0ZVRmh0RjlGW3ItRiM2KC1GUjYkUScyODE4NTNGJ0Y5RlVGYXRGVS1GYm82J0ZobkZlckZkb0Zqb0Zeb0Y5RjlGOUZVLUZibzYnRmhuRmRvRmRvRmpvRl5vRjlGXHAtRiM2Ki1GUjYkUSc1NTU5ODRGJ0Y5RlUtRmJvNidGaG5GY3FGZXJGam9GXm9GVUZjckZVLUZmbjYlRmhuRmRvRl5vRjlGW3ItRiM2Ji1GUjYkUScyNDcxMDRGJ0Y5RlUtRmJvNidGaG5GY3FGanJGam9GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVyMV9SR0YoLC4qKCIkJz4iIiImSSJxR0YmNiMiIilGMSkmRjM2IyIiIyIiJkYxRjEqJiwoKigiJU9KRjEmRjM2IyIiJEYxJkYzNiMiIihGMSEiIiooIiVPZkYxJkYzNiMiIiVGMSZGMzYjIiInRjFGRSomIiUwT0YxKSZGMzYjRjpGOUYxRkVGMSlGN0ZKRjFGMSomLCgqKCImM2kjRjEpRj9GOUYxRktGMUYxKioiJlFOKUYxRj9GMUZIRjFGUUYxRjEqJiImXyM9RjEpRkhGQUYxRjFGMSlGN0ZBRjFGMSomLCYqKCInV1Q5RjEpRj9GQUYxRlFGMUZFKigiJ2A9R0YxRlhGMSlGSEY5RjFGRUYxKUY3RjlGMUYxKioiJyUpZmJGMSlGP0ZKRjFGSEYxRjdGMUYxKiYiJy9yQ0YxKUY/Rk1GMUZFNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13397" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, r1_R)/r1_R), i in vf_restricted(R, G2, 8))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUYjNiwtRiM2Ki1JI21uR0YkNiRRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLUkmbXNxcnRHRiQ2Iy1GMDYkUSIzRidGM0Y2LUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y0USdpdGFsaWNGJy1GMDYkUSIwRidGMy1GMDYkUSIyRidGMy8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvLyUvc3Vic2NyaXB0c2hpZnRHRlxvRjYtSSVtc3ViR0YkNiVGVy1GMDYkUSIxRidGM0Zib0YzLUY3Ni1RKCZtaW51cztGJ0YzRjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GXnAtRiM2Ki1GMDYkUSMyNEYnRjNGNi1GWDYlUSJ4RidGZW5GaG5GNkZkb0Y2LUZlbzYlLUZYNiVRInlGJ0ZlbkZobkZqbkZib0YzLUY3Ni1RJyZwbHVzO0YnRjNGOkY9Rj9GQUZDRkVGR0ZdcEZfcC1GIzYoLUYwNiRRIzI3RidGM0Y2RmVwRjYtRmVvNiUtRlg2JVEicEYnRmVuRmhuRmpuRmJvRjNGam8tRiM2KC1GMDYkUSMyMUYnRjNGNi1GZW82JUZXRmpuRmJvRjZGaHBGM0ZdcS1GIzYmLUYwNiRRIzE4RidGM0Y2LUZlbzYlLUZYNiVRInpGJ0ZlbkZobkZqbkZib0YzRjMtRjc2LVEoJmNvbW1hO0YnRjNGOi9GPkZnbkY/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJ0ZqbkZbc0ZqbkZbc0ZqbkZbc0ZqbkZbc0ZqbkZbcy1GIzYnLUY3Ni1RKiZ1bWludXMwO0YnRjNGOkY9Rj9GQUZDRkVGR0ZdcEZfcC1GIzYqRi9GNkZORjZGX3JGNkZkb0YzRl1xLUkmbWZyYWNHRiQ2KC1GIzYmRlFGNkZocEYzRl1vLyUubGluZXRoaWNrbmVzc0dGaW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXQvJSliZXZlbGxlZEdGPEYzRltzLUYjNidGY3MtRiM2KEYvRjZGZG9GNkZocEYzRl1xLUYjNiYtRjA2JFEiOUYnRjNGNkZlcUYzRjNGW3MtRiM2J0Zjcy1GIzYoRmJwRjZGZG9GNkZlcEYzRmpvLUYjNiZGXHJGNkZfckYzRjNGW3NGXHVGW3MtRiM2JUZjcy1GIzYoLUYwNiRRIzMwRidGM0Y2Rk5GNkZlcEYzRjNGW3NGam5GW3MtRjA2JFEsJnVtaW51czA7MTVGJ0YzRltzLUYjNiVGY3MtRiM2KC1GMDYkUSMxNkYnRjNGNkZkb0Y2Rk5GM0YzRjM=">NjAsLCoqIiIpIiIiKSIiJCNGJiIiI0YmKSZJInFHJSpwcm90ZWN0ZWRHNiMiIiFGKkYmJkYtNiNGJkYmRiYqKiIjQ0YmSSJ4R0YuRiZGMUYmJkkieUdGLkYvRiYhIiIqKCIjRkYmRjVGJiZJInBHRi5GL0YmRiYqKCIjQEYmRixGJkY2RiZGOComIiM9RiYmSSJ6R0YuRi9GJkYmRjBGMEYwRjBGMCwmKipGJUYmRidGJkYsRiZGMUYmRjgqJiNGKEYqRiZGNkYmRiYsJiooRiVGJkYxRiZGNkYmRjgqJiIiKkYmRjtGJkYmLCYqKEY0RiZGNUYmRjFGJkY4KiZGPkYmRixGJkY4RkosJCooIiNJRiZGJ0YmRjVGJkY4RjAhIzosJCooIiM7RiZGMUYmRidGJkY4</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, numer(I10_R))/numer(I10_R)), i in vf_restricted(R, G2, 10))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUYjNiwtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSM1NkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSZtc3FydEdGJDYjLUYzNiRRIjNGJ0Y2RjktSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNiRRIjBGJ0Y2LUYzNiRRIjJGJ0Y2LyUxc3VwZXJzY3JpcHRzaGlmdEdGX28vJS9zdWJzY3JpcHRzaGlmdEdGX29GOS1JJW1zdWJHRiQ2JUZaLUYzNiRRIjFGJ0Y2RmVvRjZGVC8lLmxpbmV0aGlja25lc3NHRlxwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFwLyUpYmV2ZWxsZWRHRj8tRjo2LVEoJm1pbnVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZqcC1GIzYqRjJGOS1GZW42JVEieEYnRmhuRltvRjlGZ29GOS1GaG82JS1GZW42JVEieUYnRmhuRltvRl1vRmVvRjYtRjo2LVEnJnBsdXM7RidGNkY9RkBGQkZERkZGSEZKRmlwRltxLUYjNigtRjM2JFEjNjNGJ0Y2RjlGXnFGOS1GaG82JS1GZW42JVEicEYnRmhuRltvRl1vRmVvRjZGZnAtRiM2KC1GMzYkUSM0OUYnRjZGOS1GaG82JUZaRl1vRmVvRjlGYXFGNkZmcS1GIzYmLUYzNiRRIzQyRidGNkY5LUZobzYlLUZlbjYlUSJ6RidGaG5GW29GXW9GZW9GNkY2LUY6Ni1RKCZjb21tYTtGJ0Y2Rj0vRkFGam5GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGXW9GZHNGXW9GZHNGXW9GZHNGXW9GZHNGXW9GZHMtRiM2Jy1GOjYtUSomdW1pbnVzMDtGJ0Y2Rj1GQEZCRkRGRkZIRkpGaXBGW3EtRi42KC1GIzYqRjJGOUZRRjlGaHJGOUZnb0Y2RlRGXXBGX3BGYnBGZHBGZnEtRi42KC1GIzYmLUYzNiRRIjdGJ0Y2RjlGYXFGNkZgb0ZdcEZfcEZicEZkcEY2RmRzLUYjNidGXHQtRi42KC1GIzYoRjJGOUZnb0Y5RmFxRjZGVEZdcEZfcEZicEZkcEZmcS1GIzYmLUYzNiRRIzIxRidGNkY5Rl5yRjZGNkZkcy1GIzYnRlx0LUYjNihGMkY5RmdvRjlGXnFGNkZmcC1GIzYmRmVyRjlGaHJGNkY2RmRzRmJ1RmRzLUYjNiVGXHQtRiM2KC1GMzYkUSM3MEYnRjZGOUZRRjlGXnFGNkY2RmRzRl1vRmRzLUYzNiRRLCZ1bWludXMwOzM1RidGNkZkcy1GIzYlRlx0LUYuNigtRiM2KC1GMzYkUSQxMTJGJ0Y2RjlGZ29GOUZRRjZGVEZdcEZfcEZicEZkcEY2RjY=">NjAsLCoqIyIjYyIiJCIiIilGJyNGKCIiI0YoKSZJInFHJSpwcm90ZWN0ZWRHNiMiIiFGK0YoJkYuNiNGKEYoRigqKkYmRihJInhHRi9GKEYyRigmSSJ5R0YvRjBGKCEiIiooIiNqRihGNUYoJkkicEdGL0YwRihGKCooIiNcRihGLUYoRjZGKEY4KiYiI1VGKCZJInpHRi9GMEYoRihGMUYxRjFGMUYxLCYqKkYlRihGKUYoRi1GKEYyRihGOComIyIiKEYrRihGNkYoRigsJiooRiVGKEYyRihGNkYoRjgqJiIjQEYoRjtGKEYoLCYqKEYmRihGNUYoRjJGKEY4KiZGPkYoRi1GKEY4RkssJCooIiNxRihGKUYoRjVGKEY4RjEhI04sJCooIyIkNyJGJ0YoRjJGKEYpRihGOA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">F:= n-&gt; f(x, seq(op([y[k], p[k], q[k], z[k]]), k=0..n)):</Text-field>
</Input>
</Group>
<Group labelreference="L13749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_inv_der_coeff:= pdsolve({seq(LieDerivative(i, F(8)) - F(8)*eval(TotalDiff(LieDerivative(i, x), x), Eq(R, 8)), i in vf_restricted(R, G2, 8))}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inv_der_coeff:= rhs(op(sol_inv_der_coeff[2])) /_F1(y[1], p[1], z[1], y[2], p[2], z[2], y[3], p[3], z[3], y[4], p[4], z[4], y[5], p[5], z[5], y[6], p[6], z[6], y[7], p[7], z[7], y[8], p[8], z[8])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5pbnZfZGVyX2NvZWZmR0YoKiYmSSJxR0YoNiMiIiMiIiIpLC4qKCIkJz5GMylGLyIiJkYzJkYwNiMiIilGM0YzKiYsKCooIiVPSkYzJkYwNiMiIiRGMyZGMDYjIiIoRjMhIiIqKCIlT2ZGMyZGMDYjIiIlRjMmRjA2IyIiJ0YzRkcqJiIlME9GMykmRjA2I0Y5RjJGM0ZHRjMpRi9GTEYzRjMqJiwoKigiJjNpI0YzKUZBRjJGM0ZNRjNGMyoqIiZRTilGM0ZBRjNGSkYzRlNGM0YzKiYiJl8jPUYzKUZKRkNGM0YzRjMpRi9GQ0YzRjMqJiwmKigiJ1dUOUYzKUZBRkNGM0ZTRjNGRyooIidgPUdGM0ZaRjMpRkpGMkYzRkdGMylGL0YyRjNGMyoqIiclKWZiRjNGL0YzKUZBRkxGM0ZKRjNGMyomIicvckNGMylGQUZPRjNGRyNGM0ZPRkc3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The coefficient in front of the total derivative is q[2]/(r1_R)^(1/6). This gives an invariant derivation.</Text-field>
</Input>
</Group>
<Group labelreference="L13765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">inv_der:= f-&gt; q[2]/(r1_R^(1/6))*TotalDiff(f, x):</Text-field>
</Input>
</Group>
<Group labelreference="L13727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We obtain the following absolutie invariant, of order 11.</Text-field>
</Input>
</Group>
<Group labelreference="L13766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">I11_R:= simplify(inv_der(I10_R)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(simplify(LieDerivative(i, I11_R)), i in vf_restricted(R, G2, 11))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13826" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Secant of RNC</Text-field></Title>
<Group labelreference="L16216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We compute lambda^{\134pm}_X</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">RNC</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:= x -&gt; [x[1]^3, sqrt(3)*x[1]^2*x[2], sqrt(3)*x[1]*x[2]^2, x[2]^3]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R([lambda, mu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEpJmxhbWJkYTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW5HRiQ2JFEiM0YnRjgvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRjgvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYoLUkmbXNxcnRHRiQ2I0Y7LUZDNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y4RkYvRklGN0ZLRk1GT0ZRRlNGVS9GWUZXLUYvNiVGMS1GPDYkUSIyRidGOEY/RmpuLUYyNiVRJSZtdTtGJ0Y1RjhGOEZCLUYsNihGZ25Gam5GMUZqbi1GLzYlRmRvRmFvRj9GOEZCLUYvNiVGZG9GO0Y/LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjhGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYqJClJJ2xhbWJkYUc2IiIiJCIiIiooKUYnI0YoIiIjRigpRiVGLEYoSSNtdUdGJkYoKihGKkYoRiVGKClGLkYsRigqJClGLkYnRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Tangent line to a point in RNC</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T:= x -&gt; [3*x[1]^2, sqrt(3)*2*x[1]*x[2], sqrt(3)*x[2]^2, 0 ]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13787" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T([lambda, mu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRj1GNC1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNC1GODYtUSIsRidGNEY7L0Y/USV0cnVlRidGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2KkZYRjctSSZtc3FydEdGJDYjRjBGN0ZSRjctRlM2JVElJm11O0YnRlZGNEY0RmhuLUYsNiZGYW9GNy1GUDYlRmRvRlhGZW5GNEZobi1GMTYkRmduRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyYsJComIiIkIiIiKUknbGFtYmRhRzYiIiIjRiZGJiwkKipGKkYmKUYlI0YmRipGJkYoRiZJI211R0YpRiZGJiomRi1GJilGL0YqRiYiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Tangent surface to RNC</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">TT:= x-&gt; R([x[1], x[2]]) + map(i-&gt;i*x[3], T([x[1], x[2]])):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">TT([lambda, mu, nu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtbkdGJDYkUSIzRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUScmcGx1cztGJ0Y6LyUmZmVuY2VHRjkvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGWC1GLDYoRj0tRkU2LVExJkludmlzaWJsZVRpbWVzO0YnRjpGSEZKRkxGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWkZbby1GMTYlRjMtRj42JFEiMkYnRjpGQUZnbi1GNDYlUSUmbnU7RidGN0Y6RjpGOi1GRTYtUSIsRidGOkZIL0ZLUSV0cnVlRidGTEZORlBGUkZURmpuL0ZaUSwwLjMzMzMzMzNlbUYnLUYsNiYtRiw2LEZfb0Znbi1JJm1zcXJ0R0YkNiNGPUZnbkYzRmduLUY0NiVRJSZtdTtGJ0Y3RjpGZ25GYm9GOkZELUYsNihGYHBGZ25GXW9GZ25GY3BGOkY6RmVvLUYsNiYtRiw2KEZgcEZnbi1GMTYlRmNwRl9vRkFGZ25GYm9GOkZELUYsNihGYHBGZ25GM0ZnbkZccUY6RjpGZW8tRjE2JUZjcEY9RkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGOkY6LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyYsJiokKUknbGFtYmRhRzYiIiIkIiIiRikqKEYoRikpRiYiIiNGKUkjbnVHRidGKUYpLCYqLEYsRikpRigjRilGLEYpRiZGKUkjbXVHRidGKUYtRilGKSooRjBGKUYrRilGMkYpRiksJiooRjBGKSlGMkYsRilGLUYpRikqKEYwRilGJkYpRjZGKUYpKiQpRjJGKEYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13768" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T2:= x-&gt;[6*x[1], sqrt(3)*2*x[2], 0, 0]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T2([lambda, mu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSNtbkdGJDYkUSI2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRj1GNEY0LUY4Ni1RIixGJ0Y0RjsvRj9RJXRydWVGJ0ZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiRRIjJGJ0Y0RjctSSZtc3FydEdGJDYjLUYxNiRRIjNGJ0Y0RjctRlA2JVElJm11O0YnRlNGNEY0RlUtRjE2JFEiMEYnRjRGVUZkby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyYsJComIiInIiIiSSdsYW1iZGFHNiJGJkYmLCQqKCIiI0YmKSIiJCNGJkYrRiZJI211R0YoRiZGJiIiIUYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We want a symplectic form invariant under GL2</Text-field>
</Input>
</Group>
<Group labelreference="L13718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">symp_form:= (x,y)-&gt; add(add(k||i||j*(x[i]*y[j] - x[j]*y[i]), j=i+1..4), i=1..4):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">symp_form(x,y)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSSNtaUdGJDYlUSRrMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUYuNiVRInhGJ0YxRjQtSSNtbkdGJDYkUSIxRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjctRlk2JS1GLjYlUSJ5RidGMUY0LUZpbjYkUSIyRidGO0Zcb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3AtRiM2Ji1GWTYlRmVuRmRvRlxvRjctRlk2JUZhb0ZobkZcb0Y7RjtGO0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSkZqb0ZccC1GIzYmLUYuNiVRJGsxM0YnRjFGNEY3LUZSNiQtRiM2Ji1GIzYmRlhGNy1GWTYlRmFvLUZpbjYkUSIzRidGO0Zcb0Y7RmdvLUYjNiYtRlk2JUZlbkZjcUZcb0Y3RmFwRjtGO0Y7RjtGY3AtRiM2Ji1GLjYlUSRrMTRGJ0YxRjRGNy1GUjYkLUYjNiYtRiM2JkZYRjctRlk2JUZhby1GaW42JFEiNEYnRjtGXG9GO0Znby1GIzYmLUZZNiVGZW5GZ3JGXG9GN0ZhcEY7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazIzRidGMUY0RjctRlI2JC1GIzYmLUYjNiZGX3BGN0ZhcUY7RmdvLUYjNiZGaHFGN0Zfb0Y7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazI0RidGMUY0RjctRlI2JC1GIzYmLUYjNiZGX3BGN0ZlckY7RmdvLUYjNiZGXHNGN0Zfb0Y7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazM0RidGMUY0RjctRlI2JC1GIzYmLUYjNiZGaHFGN0ZlckY7RmdvLUYjNiZGXHNGN0ZhcUY7RjtGO0Y7Rjs=">LC4qJkkkazEyRzYiIiIiLCYqJiZJInhHRiU2I0YmRiYmSSJ5R0YlNiMiIiNGJkYmKiYmRipGLkYmJkYtRitGJiEiIkYmRiYqJkkkazEzR0YlRiYsJiomRilGJiZGLTYjIiIkRiZGJiomJkYqRjlGJkYyRiZGM0YmRiYqJkkkazE0R0YlRiYsJiomRilGJiZGLTYjIiIlRiZGJiomJkYqRkJGJkYyRiZGM0YmRiYqJkkkazIzR0YlRiYsJiomRjFGJkY4RiZGJiomRjxGJkYsRiZGM0YmRiYqJkkkazI0R0YlRiYsJiomRjFGJkZBRiZGJiomRkVGJkYsRiZGM0YmRiYqJkkkazM0R0YlRiYsJiomRjxGJkZBRiZGJiomRkVGJkY4RiZGM0YmRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">GL2_action:= Matrix(4, [a^3, a^2*b*sqrt(3), a*b^2*sqrt(3), b^3, sqrt(3)*a^2*c, a^2*d+2*a*b*c, 2*a*b*d+b^2*c, sqrt(3)*b^2*d, sqrt(3)*a*c^2, 2*a*c*d+b*c^2, a*d^2+2*b*c*d, sqrt(3)*b*d^2, c^3, c^2*d*sqrt(3), c*d^2*sqrt(3), d^3])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(Determinant(GL2_action))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDYmLUYvNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y7USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULUY0NiVRImRGJ0Y3RjpGQS1GPjYtUSgmbWludXM7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmhuLUYvNiYtRjQ2JVEiYkYnRjdGOkY9LUY0NiVRImNGJ0Y3RjpGQUZBRkEtSSNtbkdGJDYkUSI2RidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRic=">KiQpLCYqJkkiYUc2IiIiIkkiZEdGJ0YoRigqJkkiYkdGJ0YoSSJjR0YnRighIiIiIidGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">GL2:= x-&gt; [seq((GL2_action.Matrix(4,1, [x[1], x[2], x[3], x[4]]))[i, 1], i=1..4)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">GL2(x)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiotRiw2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIzRicvRj1RJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZOLyUpc3RyZXRjaHlHRk4vJSpzeW1tZXRyaWNHRk4vJShsYXJnZW9wR0ZOLyUubW92YWJsZWxpbWl0c0dGTi8lJ2FjY2VudEdGTi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmduLUklbXN1YkdGJDYlLUY2NiVRInhGJ0Y5RjwtRkA2JFEiMUYnRkMvJS9zdWJzY3JpcHRzaGlmdEdGR0ZDLUZJNi1RJyZwbHVzO0YnRkNGTEZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmlvLUYsNiotRjM2JUY1LUZANiRRIjJGJ0ZDRkVGSC1GNjYlUSJiRidGOUY8RkgtSSZtc3FydEdGJDYjRj9GSC1GW282JUZdb0ZfcEZjb0ZDRmVvLUYsNipGNUZILUYzNiVGYnBGX3BGRUZIRmVwRkgtRltvNiVGXW9GP0Zjb0ZDRmVvLUYsNiYtRjM2JUZicEY/RkVGSC1GW282JUZdby1GQDYkUSI0RidGQ0Zjb0ZDRkMtRkk2LVEiLEYnRkNGTC9GUEY7RlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRiw2Ki1GLDYqRmVwRkhGXXBGSC1GNjYlUSJjRidGOUY8RkhGam5GQ0Zlby1GLDYmLUYjNiQtRiw2Ji1GLDYmRl1wRkgtRjY2JVEiZEYnRjlGPEZDRmVvLUYsNipGX3BGSEY1RkhGYnBGSEZjckZDRkNGQ0ZIRmhwRkNGZW8tRiw2Ji1GIzYkLUYsNiYtRiw2KkZfcEZIRjVGSEZicEZIRl5zRkNGZW8tRiw2JkZccUZIRmNyRkNGQ0ZDRkhGXnFGQ0Zlby1GLDYqRmVwRkhGXHFGSEZec0ZIRmRxRkNGQ0ZpcS1GLDYqLUYsNipGZXBGSEY1RkgtRjM2JUZjckZfcEZFRkhGam5GQ0Zlby1GLDYmLUYjNiQtRiw2Ji1GLDYqRl9wRkhGNUZIRmNyRkhGXnNGQ0Zlby1GLDYmRmJwRkhGY3RGQ0ZDRkNGSEZocEZDRmVvLUYsNiYtRiM2JC1GLDYmLUYsNiZGNUZILUYzNiVGXnNGX3BGRUZDRmVvLUYsNipGX3BGSEZicEZIRmNyRkhGXnNGQ0ZDRkNGSEZecUZDRmVvLUYsNipGZXBGSEZicEZIRmd1RkhGZHFGQ0ZDRmlxLUYsNiotRiw2Ji1GMzYlRmNyRj9GRUZIRmpuRkNGZW8tRiw2KkZjdEZIRl5zRkhGZXBGSEZocEZDRmVvLUYsNipGY3JGSEZndUZIRmVwRkhGXnFGQ0Zlby1GLDYmLUYzNiVGXnNGP0ZFRkhGZHFGQ0ZDLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZORkNGQy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYsKiomKUkiYUc2IiIiJCIiIiZJInhHRic2I0YpRilGKSoqKUYmIiIjRilJImJHRidGKSlGKCNGKUYvRikmRis2I0YvRilGKSoqRiZGKSlGMEYvRilGMUYpJkYrNiNGKEYpRikqJilGMEYoRikmRis2IyIiJUYpRiksKioqRjFGKUYuRilJImNHRidGKUYqRilGKSomLCYqJkYuRilJImRHRidGKUYpKipGL0YpRiZGKUYwRilGQEYpRilGKUYzRilGKSomLCYqKkYvRilGJkYpRjBGKUZERilGKSomRjZGKUZARilGKUYpRjdGKUYpKipGMUYpRjZGKUZERilGO0YpRiksKioqRjFGKUYmRikpRkBGL0YpRipGKUYpKiYsJioqRi9GKUYmRilGQEYpRkRGKUYpKiZGMEYpRk1GKUYpRilGM0YpRikqJiwmKiZGJkYpKUZERi9GKUYpKipGL0YpRjBGKUZARilGREYpRilGKUY3RilGKSoqRjFGKUYwRilGVUYpRjtGKUYpLCoqJilGQEYoRilGKkYpRikqKkZNRilGREYpRjFGKUYzRilGKSoqRkBGKUZVRilGMUYpRjdGKUYpKiYpRkRGKEYpRjtGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13631" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">symp_form(GL2(x), GL2(y))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4qJkkkazEyRzYiIiIiLCYqJiwqKiYpSSJhR0YlIiIkRiYmSSJ4R0YlNiNGJkYmRiYqKilGLCIiI0YmSSJiR0YlRiYpRi0jRiZGM0YmJkYvNiNGM0YmRiYqKkYsRiYpRjRGM0YmRjVGJiZGLzYjRi1GJkYmKiYpRjRGLUYmJkYvNiMiIiVGJkYmRiYsKioqRjVGJkYyRiZJImNHRiVGJiZJInlHRiVGMEYmRiYqJiwmKiZGMkYmSSJkR0YlRiZGJioqRjNGJkYsRiZGNEYmRkRGJkYmRiYmRkZGOEYmRiYqJiwmKipGM0YmRixGJkY0RiZGSkYmRiYqJkY6RiZGREYmRiZGJiZGRkY8RiZGJioqRjVGJkY6RiZGSkYmJkZGRkBGJkYmRiZGJiomLCoqKkY1RiZGMkYmRkRGJkYuRiZGJiomRkhGJkY3RiZGJiomRk5GJkY7RiZGJioqRjVGJkY6RiZGSkYmRj9GJkYmRiYsKiomRitGJkZFRiZGJioqRjJGJkY0RiZGNUYmRkxGJkYmKipGLEYmRjpGJkY1RiZGUUYmRiYqJkY+RiZGU0YmRiZGJiEiIkYmRiYqJkkkazEzR0YlRiYsJiomRilGJiwqKipGNUYmRixGJilGREYzRiZGRUYmRiYqJiwmKipGM0YmRixGJkZERiZGSkYmRiYqJkY0RiZGYG9GJkYmRiZGTEYmRiYqJiwmKiZGLEYmKUZKRjNGJkYmKipGM0YmRjRGJkZERiZGSkYmRiZGJkZRRiZGJioqRjVGJkY0RiZGaG9GJkZTRiZGJkYmRiYqJiwqKipGNUYmRixGJkZgb0YmRi5GJkYmKiZGYm9GJkY3RiZGJiomRmZvRiZGO0YmRiYqKkY1RiZGNEYmRmhvRiZGP0YmRiZGJkZaRiZGaW5GJkYmKiZJJGsxNEdGJUYmLCYqJkYpRiYsKiomKUZERi1GJkZFRiZGJioqRmBvRiZGSkYmRjVGJkZMRiZGJioqRkRGJkZob0YmRjVGJkZRRiZGJiomKUZKRi1GJkZTRiZGJkYmRiYqJiwqKiZGZ3BGJkYuRiZGJioqRmBvRiZGSkYmRjVGJkY3RiZGJioqRkRGJkZob0YmRjVGJkY7RiZGJiomRltxRiZGP0YmRiZGJkZaRiZGaW5GJkYmKiZJJGsyM0dGJUYmLCYqJkZVRiZGXm9GJkYmKiZGXHBGJkZCRiZGaW5GJkYmKiZJJGsyNEdGJUYmLCYqJkZVRiZGZXBGJkYmKiZGXXFGJkZCRiZGaW5GJkYmKiZJJGszNEdGJUYmLCYqJkZccEYmRmVwRiZGJiomRl1xRiZGXm9GJkZpbkYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">symp_form(x, y)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSSNtaUdGJDYlUSRrMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUYuNiVRInhGJ0YxRjQtSSNtbkdGJDYkUSIxRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjctRlk2JS1GLjYlUSJ5RidGMUY0LUZpbjYkUSIyRidGO0Zcb0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3AtRiM2Ji1GWTYlRmVuRmRvRlxvRjctRlk2JUZhb0ZobkZcb0Y7RjtGO0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSkZqb0ZccC1GIzYmLUYuNiVRJGsxM0YnRjFGNEY3LUZSNiQtRiM2Ji1GIzYmRlhGNy1GWTYlRmFvLUZpbjYkUSIzRidGO0Zcb0Y7RmdvLUYjNiYtRlk2JUZlbkZjcUZcb0Y3RmFwRjtGO0Y7RjtGY3AtRiM2Ji1GLjYlUSRrMTRGJ0YxRjRGNy1GUjYkLUYjNiYtRiM2JkZYRjctRlk2JUZhby1GaW42JFEiNEYnRjtGXG9GO0Znby1GIzYmLUZZNiVGZW5GZ3JGXG9GN0ZhcEY7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazIzRidGMUY0RjctRlI2JC1GIzYmLUYjNiZGX3BGN0ZhcUY7RmdvLUYjNiZGaHFGN0Zfb0Y7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazI0RidGMUY0RjctRlI2JC1GIzYmLUYjNiZGX3BGN0ZlckY7RmdvLUYjNiZGXHNGN0Zfb0Y7RjtGO0Y7RmNwLUYjNiYtRi42JVEkazM0RidGMUY0RjctRlI2JC1GIzYmLUYjNiZGaHFGN0ZlckY7RmdvLUYjNiZGXHNGN0ZhcUY7RjtGO0Y7Rjs=">LC4qJkkkazEyRzYiIiIiLCYqJiZJInhHRiU2I0YmRiYmSSJ5R0YlNiMiIiNGJkYmKiYmRipGLkYmJkYtRitGJiEiIkYmRiYqJkkkazEzR0YlRiYsJiomRilGJiZGLTYjIiIkRiZGJiomJkYqRjlGJkYyRiZGM0YmRiYqJkkkazE0R0YlRiYsJiomRilGJiZGLTYjIiIlRiZGJiomJkYqRkJGJkYyRiZGM0YmRiYqJkkkazIzR0YlRiYsJiomRjFGJkY4RiZGJiomRjxGJkYsRiZGM0YmRiYqJkkkazI0R0YlRiYsJiomRjFGJkZBRiZGJiomRkVGJkYsRiZGM0YmRiYqJkkkazM0R0YlRiYsJiomRjxGJkZBRiZGJiomRkVGJkY4RiZGM0YmRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_symp:= solve({coeffs(expand(symp_form(GL2(x), GL2(y)) - (a*d - b*c)^3*symp_form(x, y)), {seq(x[i], i=1..4), seq(y[i], i=1..4), a, b, c, d})})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc29sX3N5bXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ji1GLDYlUSRrMTJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JVEkazEzRidGL0YyRllGZm5GOUZqbi1GIzYmLUYsNiVRJGsxNEYnRi9GMkZZLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwLUYsNiVRJGsyM0YnRi9GMkY5RjlGam4tRiM2JkZkcEZZRmRwRjlGam4tRiM2Ji1GLDYlUSRrMjRGJ0YvRjJGWUZmbkY5RmpuLUYjNiYtRiw2JVEkazM0RidGL0YyRllGZm5GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlzb2xfc3ltcEdGKDwoL0kkazEyR0YoIiIhL0kkazEzR0YoRjEvSSRrMTRHRigsJEkkazIzR0YoISIiL0Y3RjcvSSRrMjRHRihGMS9JJGszNEdGKEYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13784" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(symp_form(x,y), sol_symp)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRJGsyM0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUZJNiVRInhGJ0ZMRk8tSSNtbkdGJDYkUSIxRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlEtRmluNiUtRkk2JVEieUYnRkxGTy1GX282JFEiNEYnRi9GYm9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZpbjYlRltvRmpvRmJvRlEtRmluNiVGZ29GXm9GYm9GL0YvRi9GLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGSEZRLUZYNiQtRiM2Ji1GIzYmLUZpbjYlRltvLUZfbzYkUSIyRidGL0Zib0ZRLUZpbjYlRmdvLUZfbzYkUSIzRidGL0Zib0YvRl1wLUYjNiYtRmluNiVGW29GaHFGYm9GUS1GaW42JUZnb0ZjcUZib0YvRi9GL0YvRi8=">LCYqJkkkazIzRzYiIiIiLCYqJiZJInhHRiU2I0YmRiYmSSJ5R0YlNiMiIiVGJkYmKiYmRipGLkYmJkYtRitGJiEiIkYmRjMqJkYkRiYsJiomJkYqNiMiIiNGJiZGLTYjIiIkRiZGJiomJkYqRjtGJiZGLUY4RiZGM0YmRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We obtain the symplectic form \317\211</Font></Text-field>
</Input>
</Group>
<Group labelreference="L13797" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega:= (x,y) -&gt; -(x[1]*y[4] - x[4]*y[1]) + (x[2]*y[3] - x[3]*y[2]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega(x,y)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSNtbkdGJDYkUSIxRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2JS1GTDYlUSJ5RidGT0ZSLUZVNiRRIjRGJ0YvRlhGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JUZLLUZVNiRRIjJGJ0YvRlhGZW4tRkk2JUZdby1GVTYkUSIzRidGL0ZYRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GSTYlRktGX3BGWEZlbi1GSTYlRl1vRmpvRlhGL0Zjby1GIzYmLUZJNiVGS0Zgb0ZYRmVuLUZJNiVGXW9GVEZYRi9GLw==">LCoqJiZJInhHJSpwcm90ZWN0ZWRHNiMiIiJGKCZJInlHNiI2IyIiJUYoISIiKiYmRiU2IyIiI0YoJkYqNiMiIiRGKEYoKiYmRiVGNEYoJkYqRjFGKEYuKiYmRiVGLEYoJkYqRidGKEYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">T Lagrangian</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(omega(TT([lambda, mu, nu1]), TT([lambda, mu, nu2])))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13814" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R([lambda, mu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEpJmxhbWJkYTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW5HRiQ2JFEiM0YnRjgvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRjgvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYoLUkmbXNxcnRHRiQ2I0Y7LUZDNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y4RkYvRklGN0ZLRk1GT0ZRRlNGVS9GWUZXLUYvNiVGMS1GPDYkUSIyRidGOEY/RmpuLUYyNiVRJSZtdTtGJ0Y1RjhGOEZCLUYsNihGZ25Gam5GMUZqbi1GLzYlRmRvRmFvRj9GOEZCLUYvNiVGZG9GO0Y/LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjhGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYqJClJJ2xhbWJkYUc2IiIiJCIiIiooKUYnI0YoIiIjRigpRiVGLEYoSSNtdUdGJkYoKihGKkYoRiVGKClGLkYsRigqJClGLkYnRig=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T(R([lambda, mu]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRj1GNC1GMTYkUSI2RidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNC1GODYtUSIsRidGNEY7L0Y/USV0cnVlRidGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2KEZYRjctRlA2JUZSLUYxNiRRIjVGJ0Y0RmVuRjctRlM2JVElJm11O0YnRlZGNEY0RmhuLUYsNipGMEY3LUkmbXNxcnRHRiQ2I0YwRjctRlA2JUZSLUYxNiRRIjRGJ0Y0RmVuRjctRlA2JUZmby1GMTYkUSIyRidGNEZlbkY0RmhuLUYxNiRGZ25GNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyYsJComIiIkIiIiKUknbGFtYmRhRzYiIiInRiZGJiwkKihGKkYmKUYoIiImRiZJI211R0YpRiZGJiwkKipGJUYmKUYlI0YmIiIjRiYpRigiIiVGJilGL0Y0RiZGJiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(omega(R([lambda1, mu1]), T(R([lambda, mu]))), {lambda, mu})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2Ji1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlAtSSNtbkdGJDYkUSIwRidGOUY5LUY9Ni1RIixGJ0Y5RkAvRkNRJXRydWVGJ0ZERkZGSEZKRkwvRk9RJjAuMGVtRicvRlJRLDAuMzMzMzMzM2VtRictRiM2Ji1GMzYlUSUmbXU7RidGNkY5RjxGXG9GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnLUY9Ni1RKCZjb21tYTtGJ0Y5RkBGWkZERkZGSEZKRkxGZm5GaG4tRiw2Ji1GIzYoLUYjNiZGMkY8LUkmbWZyYWNHRiQ2KC1GIzYoLUkmbXNxcnRHRiQ2Iy1GVDYkUSIzRidGOS1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGOUZARkJGREZGRkhGSkZMRmZuL0ZSRmduLUYzNiVRKiZsYW1iZGE7MUYnL0Y3RmVuL0Y6USdpdGFsaWNGJ0ZecUZcb0Y5LUYzNiVRJiZtdTsxRidGZXFGZnEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmByLyUpYmV2ZWxsZWRHRjhGOUZXRmpuRl9vRmJvRjlGOUZkb0Znb0Y5">NiQ8JC9JJ2xhbWJkYUc2IiIiIS9JI211R0YmRik8JC9GJSoqKSIiJCMiIiIiIiNGMEkobGFtYmRhMUdGJkYwRilGMEkkbXUxR0YmISIiRig=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({omega(R([lambda, mu]),v)}, {v[1], v[2], v[3], v[4]})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkmbWZyYWNHRiQ2KC1GLDYpLUZHNi1RKiZ1bWludXMwO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYW8tRiw2Ki1JJm1zcXJ0R0YkNiMtRj42JFEiM0YnRkEtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GX3AtSSVtc3VwR0YkNiUtRjQ2JVEpJmxhbWJkYTtGJy9GOEZMRkEtRj42JFEiMkYnRkEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZFRltwLUY0NiVRJSZtdTtGJ0ZncEZBRltwLUYxNiVGM0Zob0ZDRkEtRkc2LVEnJnBsdXM7RidGQUZKRk1GT0ZRRlNGVUZXRmBvRmJvLUYsNipGZW9GW3BGZHBGW3AtRmJwNiVGXXFGaHBGW3FGW3AtRjE2JUYzRmhwRkNGQUZicS1GLDYmLUZicDYlRmRwRmhvRltxRltwLUYxNiVGMy1GPjYkUSI0RidGQUZDRkFGQS1GYnA2JUZdcUZob0ZbcS8lLmxpbmV0aGlja25lc3NHRkAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGTEZBLUZHNi1RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGXnAvRmduUSwwLjMzMzMzMzNlbUYnLUYsNiZGaXFGRkZpcUZBRl9zLUYsNiZGYHFGRkZgcUZBRl9zLUYsNiZGX3JGRkZfckZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkFGQS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCYvJkkidkc2IjYjIiIiKiYpSSNtdUdGJiIiJCEiIiwoKiopRiwjRigiIiNGKClJJ2xhbWJkYUdGJkYyRihGK0YoJkYlNiNGLEYoRi0qKkYwRihGNEYoKUYrRjJGKCZGJTYjRjJGKEYoKiYpRjRGLEYoJkYlNiMiIiVGKEYoRigvRjlGOS9GNUY1L0Y9Rj0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega(R([lambda, mu]),v)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRjRGLy1JI21uR0YkNiRRIjNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmZuLUklbXN1YkdGJDYlLUZMNiVRInZGJy9GUFEldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GUjYkUSI0RidGLy8lL3N1YnNjcmlwdHNoaWZ0R0ZXRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqLUkmbXNxcnRHRiQ2I0ZRRlgtRkk2JUZLLUZSNiRRIjJGJ0YvRlVGWC1GTDYlUSUmbXU7RidGT0YvRlgtRmluNiVGW29GUUZlb0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNipGXHBGWEZLRlgtRkk2JUZkcEZhcEZVRlgtRmluNiVGW29GYXBGZW9GL0Znby1GIzYmLUZJNiVGZHBGUUZVRlgtRmluNiVGW28tRlI2JFEiMUYnRi9GZW9GL0Yv">LCoqJilJJ2xhbWJkYUc2IiIiJCIiIiZJInZHRiY2IyIiJUYoISIiKiopRicjRigiIiNGKClGJUYxRihJI211R0YmRigmRio2I0YnRihGKCoqRi9GKEYlRigpRjNGMUYoJkYqNiNGMUYoRi0qJilGM0YnRigmRio2I0YoRihGKA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T2([lambda, mu])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSNtbkdGJDYkUSI2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRj1GNEY0LUY4Ni1RIixGJ0Y0RjsvRj9RJXRydWVGJ0ZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYoLUYxNiRRIjJGJ0Y0RjctSSZtc3FydEdGJDYjLUYxNiRRIjNGJ0Y0RjctRlA2JVElJm11O0YnRlNGNEY0RlUtRjE2JFEiMEYnRjRGVUZkby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyYsJComIiInIiIiSSdsYW1iZGFHNiJGJkYmLCQqKCIiI0YmKSIiJCNGJkYrRiZJI211R0YoRiZGJiIiIUYw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{seq(v[i] = T2([lambda, mu])[i], i=1..4)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUYsNiYtRj42JFEiNkYnRkEtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25GYW8tRjQ2JVEpJmxhbWJkYTtGJy9GOEZMRkFGQUZBLUZHNi1RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRldGYG8vRmduUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JUYzLUY+NiRRIjJGJ0ZBRkNGRi1GLDYoRmFwRl1vLUkmbXNxcnRHRiQ2Iy1GPjYkUSIzRidGQUZdby1GNDYlUSUmbXU7RidGZm9GQUZBRkFGZ28tRiw2Ji1GMTYlRjNGaXBGQ0ZGLUY+NiRGRUZBRkFGZ28tRiw2Ji1GMTYlRjMtRj42JFEiNEYnRkFGQ0ZGRmNxRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCYvJkkidkc2IjYjIiIiLCQqJiIiJ0YoSSdsYW1iZGFHRiZGKEYoLyZGJTYjIiIjLCQqKEYwRigpIiIkI0YoRjBGKEkjbXVHRiZGKEYoLyZGJTYjRjQiIiEvJkYlNiMiIiVGOg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(omega(R([lambda, mu]),v), {seq(v[i] = T2([lambda, mu])[i], i=1..4)})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">omega(R([lambda2, mu2]), T([lambda1, mu1]))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJiZtdTsyRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRi0vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjQtRk02JS1GUDYlUSombGFtYmRhOzFGJ0ZTRlYtRi42JFEiMkYnRjFGWEYxLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYW8tRiM2LC1GLjYkUSI2RidGMUY0LUZQNiVRKiZsYW1iZGE7MkYnRlNGVkY0LUZNNiVGT0ZqbkZYRjRGZ25GNC1GUDYlUSYmbXU7MUYnRlNGVkYxLUY1Ni1RJyZwbHVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZgb0Ziby1GIzYqRi1GNC1GTTYlRmhvRmpuRlhGNEZPRjQtRk02JUZdcEZqbkZYRjFGMQ==">LCgqKCIiJCIiIilJKGxhbWJkYTFHNiIiIiNGJSlJJG11MkdGKEYkRiVGJSosIiInRiVGJ0YlSShsYW1iZGEyR0YoRiVJJG11MUdGKEYlKUYrRilGJSEiIioqRiRGJSlGLkYpRiUpRi9GKUYlRitGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rank_drop:= proc(A, n, vars:=NULL)
  local i, j, seq_rows, seq_cols, dets:={}, n_rows, n_cols, output, sets_of_s_elements_from_1_to_t, add_one_more:

  add_one_more:= proc(l, m)
    local i, j, out:={}:
    for i in l do
      for j from 1 to m do
         if not member(j, i) then
            out:= out union {i union {j}}:
         end if:
      end do:
    end do:
    return out:
  end proc:

  sets_of_s_elements_from_1_to_t:= proc(s, t)
    local i, out:
    out:= {seq({i}, i=1..t)}:
    for i from 1 to s-1 do
      out:= add_one_more(out, t):
    end do:
    return out:
  end proc:

  n_rows, n_cols := Dimensions(A):
  seq_rows:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_rows))]:
  seq_cols:= [seq([op(i)], i in sets_of_s_elements_from_1_to_t(n, n_cols))]:
  for i in seq_rows do
    for j in seq_cols do
      dets:= dets union {Determinant(SubMatrix(A, i, j))}:
    end do:
  end do:
  return solve(dets, vars), dets:
end proc:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14164" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pointR_1:= eval(R([lambda1, mu1]), {lambda1=1})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpcG9pbnRSXzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSZtc3FydEdGJDYjLUZVNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZm4vRk5GZ24tRiw2JVEmJm11OzFGJ0YvRjJGOUZYLUYjNiZGXG9GYm8tSSVtc3VwR0YkNiVGZm8tRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGWC1GXHA2JUZmb0Zfb0ZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlwb2ludFJfMUdGKDcmIiIiKiYpIiIkI0YvIiIjRi9JJG11MUdGKEYvKiZGMUYvKUY1RjRGLyokKUY1RjJGLzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pointR_2:= eval(R([lambda2, mu2]), {lambda2=1})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpcG9pbnRSXzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSZtc3FydEdGJDYjLUZVNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZm4vRk5GZ24tRiw2JVEmJm11OzJGJ0YvRjJGOUZYLUYjNiZGXG9GYm8tSSVtc3VwR0YkNiVGZm8tRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGWC1GXHA2JUZmb0Zfb0ZhcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlwb2ludFJfMkdGKDcmIiIiKiYpIiIkI0YvIiIjRi9JJG11MkdGKEYvKiZGMUYvKUY1RjRGLyokKUY1RjJGLzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Matrix3points:= Matrix(3, 4, [w0, w1, w2, w3, op(pointR_1), op(pointR_2)])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbWlHRiQ2J1EjdzBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZJLyUrZ3JvdXBhbGlnbkdGSS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZQLUY1NigtRjg2J1EjdzFGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUY4NidRI3cyRidGO0Y+RkFGREZHRkpGTEZORlEtRjU2KC1GODYnUSN3M0YnRjtGPkZBRkRGR0ZKRkxGTkZRRkdGSkZMLUYyNiktRjU2KC1JI21uR0YkNiZGUEY+RkEvRkVRJ25vcm1hbEYnRkdGSkZMRk5GUS1GNTYoLUYsNiUtSSZtc3FydEdGJDYkLUZhbzYmUSIzRidGPkZBRmNvRj4tSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGY28vJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZjcS1GODYnUSYmbXU7MUYnRjtGPkZBRkRGR0ZKRkxGTkZRLUY1NigtRiw2JUZpb0ZfcC1JJW1zdXBHRiQ2JUZmcS1GYW82JlEiMkYnRj5GQUZjby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGR0ZKRkxGTkZRLUY1NigtRiw2Iy1GXnI2JUZmcUZccEZjckZHRkpGTEZORlFGR0ZKRkwtRjI2KUZeby1GNTYoLUYsNiVGaW9GX3AtRjg2J1EmJm11OzJGJ0Y7Rj5GQUZERkdGSkZMRk5GUS1GNTYoLUYsNiVGaW9GX3AtRl5yNiVGYnNGYHJGY3JGR0ZKRkxGTkZRLUY1NigtRiw2Iy1GXnI2JUZic0ZccEZjckZHRkpGTEZORlFGR0ZKRkwvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y9LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXnUvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXUvJSZmcmFtZUdGaXUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZ1Rj5GQUZjby8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">colinearpoints1:= convert(rank_drop(Matrix3points, 3, {mu1, mu2})[2], radical)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STBjb2xpbmVhcnBvaW50czFHRig8JC9JJG11MUdGKCwkKigjIiIiIiIjRjQsKCoqIiIkRjRJI3cwR0YoRjRJI3czR0YoRjQpRjhGM0Y0RjQqKEkjdzFHRihGNEY7RjRJI3cyR0YoRjQhIiIqJCksLCooIiNGRjQpRjlGNUY0KUY6RjVGNEY0KiwiI2FGNEY5RjRGOkY0Rj1GNEY+RjRGPyooIiIqRjQpRj1GNUY0KUY+RjVGNEY/KioiIzdGNEY5RjRGO0Y0KUY+RjhGNEY0KipGTkY0KUY9RjhGNEY6RjRGO0Y0RjRGM0Y0RjRGNCwmKiZGO0Y0RktGNEY0KihGOEY0RjlGNEY+RjRGP0Y/Rj8vSSRtdTJHRigsJComLCYqLEYzRjRGNkY0RlJGP0Y7RjRGPUY0Rj8qJkY7RjRGPkY0Rj9GNCwmKiojRjhGNUY0RjlGNEY2RjRGUkY/RjQqJkY7RjRGPUY0RjRGP0Y/NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13799" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">colinearpoints2:= solve(colinearpoints1, {mu1, mu2})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STBjb2xpbmVhcnBvaW50czJHRig8JC9JJG11MUdGKCwkKigjIiIiIiIjRjQsKCoqIiIkRjRJI3cwR0YoRjRJI3czR0YoRjQpRjhGM0Y0RjQqKEkjdzFHRihGNEY7RjRJI3cyR0YoRjQhIiIqJCksLCooIiNGRjQpRjlGNUY0KUY6RjVGNEY0KiwiI2FGNEY5RjRGOkY0Rj1GNEY+RjRGPyooIiIqRjQpRj1GNUY0KUY+RjVGNEY/KioiIzdGNEY5RjRGO0Y0KUY+RjhGNEY0KipGTkY0KUY9RjhGNEY6RjRGO0Y0RjRGM0Y0RjRGNCwmKiZGO0Y0RktGNEY0KihGOEY0RjlGNEY+RjRGP0Y/Rj8vSSRtdTJHRigqKEY7RjQsKiosRjhGNEY7RjRGOUY0Rj1GNEY6RjRGNCooRjtGNEZLRjRGPkY0RjQqKCIiJ0Y0RjlGNEZMRjRGPyomRkFGNEY9RjRGNEY0LCoqJkZmbkY0RlFGNEY0KipGSkY0RjtGNEZFRjRGOkY0RjQqLEZKRjRGO0Y0RjlGNEY9RjRGPkY0Rj8qKEY4RjRGQUY0RjlGNEY0Rj83I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13821" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">aux:= 27*w0^2*w3^2-54*w0*w3*w1*w2-9*w1^2*w2^2+12*w0*sqrt(3)*w2^3+12*w1^3*w3*sqrt(3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkYXV4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkjbW5HRiQ2JFEjMjdGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdXBHRiQ2JS1GLDYlUSN3MEYnRi9GMi1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVS1GZm42JS1GLDYlUSN3M0YnRi9GMkZbb0Zeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2LC1GUjYkUSM1NEYnRjlGVUZobkZVRmNvRlUtRiw2JVEjdzFGJ0YvRjJGVS1GLDYlUSN3MkYnRi9GMkY5RmZvLUYjNigtRlI2JFEiOUYnRjlGVS1GZm42JUZhcEZbb0Zeb0ZVLUZmbjYlRmRwRltvRl5vRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUYjNiotRlI2JFEjMTJGJ0Y5RlVGaG5GVS1JJm1zcXJ0R0YkNiMtRlI2JFEiM0YnRjlGVS1GZm42JUZkcEZbckZeb0Y5RmBxLUYjNipGZXFGVS1GZm42JUZhcEZbckZeb0ZVRmNvRlVGaHFGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhdXhHRigsLCooIiNGIiIiKUkjdzBHRigiIiNGMSlJI3czR0YoRjRGMUYxKiwiI2FGMUYzRjFGNkYxSSN3MUdGKEYxSSN3MkdGKEYxISIiKigiIipGMSlGOUY0RjEpRjpGNEYxRjsqKiIjN0YxRjNGMSkiIiQjRjFGNEYxKUY6RkNGMUYxKipGQUYxKUY5RkNGMUY2RjFGQkYxRjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pointW:= [w0, w1, w2, w3]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEncG9pbnRXRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYsNiVRI3cwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdzFGJ0YvRjJGVy1GLDYlUSN3MkYnRi9GMkZXLUYsNiVRI3czRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdwb2ludFdHRig3JkkjdzBHRihJI3cxR0YoSSN3MkdGKEkjdzNHRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point1:= eval(pointR_1, colinearpoints2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">point2:= eval(pointR_2, colinearpoints2):</Text-field>
</Input>
</Group>
<Group labelreference="L13757" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">TaTb2:= solve(factor(omega(point2, TT([1, rhs(colinearpoints2[1]), nu]))), {nu}):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Ta2Tb:= solve(factor(omega(point1, TT([1, rhs(colinearpoints2[2]), nu]))), {nu}):</Text-field>
</Input>
</Group>
<Group labelreference="L13735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">intersection1:= simplify(TT([1, rhs(colinearpoints2[1]), rhs(TaTb2[1])])):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">intersection2:= simplify(TT([1, rhs(colinearpoints2[2]), rhs(Ta2Tb[1])])):</Text-field>
</Input>
</Group>
<Group labelreference="L13627" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq(seq(factor(omega(i, j)), j in [intersection1, intersection2]), i in [point1, point2, pointW]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13646" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(omega(intersection1, intersection2)):</Text-field>
</Input>
</Group>
<Group labelreference="L13648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13776" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc1:= 3*w0*w3 - w1*w2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcm5jMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1GLDYlUSN3MEYnRi9GMkZVLUYsNiVRI3czRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfby1GIzYmLUYsNiVRI3cxRidGL0YyRlUtRiw2JVEjdzJGJ0YvRjJGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMxR0YoLCYqKCIiJCIiIkkjdzBHRihGMUkjdzNHRihGMUYxKiZJI3cxR0YoRjFJI3cyR0YoRjEhIiI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc2:= sqrt(3)*w0*w2 - w1^2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcm5jMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSN3MEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiM0YnRjlGVC1GLDYlUSN3MkYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tSSVtc3VwR0YkNiUtRiw2JVEjdzFGJ0YvRjItRmhuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMyR0YoLCYqKEkjdzBHRigiIiIpIiIkI0YxIiIjRjFJI3cyR0YoRjFGMSokKUkjdzFHRihGNUYxISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc3:= sqrt(3)*w1*w3 - w2^2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcm5jM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUYsNiVRI3cxRidGL0YyRlgtRiw2JVEjdzNGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJvLUklbXN1cEdGJDYlLUYsNiVRI3cyRidGL0YyLUZVNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMzR0YoLCYqKCkiIiQjIiIiIiIjRjNJI3cxR0YoRjNJI3czR0YoRjNGMyokKUkjdzJHRihGNEYzISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({coeffs(expand(aux + c1*rnc1^2 + c2*rnc2^2 + c3*rnc3^2 + c4*rnc1*rnc2 + c5*rnc1*rnc3 + c6*rnc2*rnc3), {w0,w1,w2,w3})})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSsmdW1pbnVzMDszRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSNjMkYnRjRGN0Y6LUZVNiRRIjBGJ0Y+Rj5GWC1GLDYmLUYxNiVRI2MzRidGNEY3RjpGX29GPkZYLUYsNiYtRjE2JVEjYzRGJ0Y0RjdGOkZfb0Y+RlgtRiw2Ji1GMTYlUSNjNUYnRjRGN0Y6Rl9vRj5GWC1GLDYmLUYxNiVRI2M2RidGNEY3RjotRlU2JFEjMTJGJ0Y+Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCgvSSNjMUc2IiEiJC9JI2MyR0YlIiIhL0kjYzNHRiVGKS9JI2M0R0YlRikvSSNjNUdGJUYpL0kjYzZHRiUiIzc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expand(aux - 3*rnc1^2 + 12*rnc2*rnc3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13794" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rhs(colinearpoints2[1])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtRiM2Ki1JI21uR0YkNiRRIjNGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JI21pR0YkNiVRI3cwRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRlEtRlg2JVEjdzNGJ0ZlbkZobkZRLUkmbXNxcnRHRiQ2I0ZNRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KC1GWDYlUSN3MUYnRmVuRmhuRlFGXW9GUS1GWDYlUSN3MkYnRmVuRmhuRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GXm82Iy1GIzYsLUYjNigtRk42JFEjMjdGJ0YvRlEtSSVtc3VwR0YkNiVGVy1GTjYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGUS1GaHA2JUZqbkZqcEZdcUYvRmBvLUYjNiwtRk42JFEjNTRGJ0YvRlFGV0ZRRmpuRlFGZW9GUUZob0YvRmBvLUYjNigtRk42JFEiOUYnRi9GUS1GaHA2JUZlb0ZqcEZdcUZRLUZocDYlRmhvRmpwRl1xRi9GW3AtRiM2Ki1GTjYkUSMxMkYnRi9GUUZXRlFGXW9GUS1GaHA2JUZob0ZNRl1xRi9GW3AtRiM2KkZickZRLUZocDYlRmVvRk1GXXFGUUZqbkZRRl1vRi9GL0YvLUYjNiZGanBGUS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiZGXW9GUUZcckYvRmBvLUYjNihGTUZRRldGUUZob0YvRi9GL0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbdC8lKWJldmVsbGVkR0Y0Ri8=">LCQqKCMiIiIiIiNGJSwoKioiIiRGJUkjdzBHNiJGJUkjdzNHRitGJSlGKUYkRiVGJSooSSN3MUdGK0YlRi1GJUkjdzJHRitGJSEiIiokKSwsKigiI0ZGJSlGKkYmRiUpRixGJkYlRiUqLCIjYUYlRipGJUYsRiVGL0YlRjBGJUYxKigiIipGJSlGL0YmRiUpRjBGJkYlRjEqKiIjN0YlRipGJUYtRiUpRjBGKUYlRiUqKkZARiUpRi9GKUYlRixGJUYtRiVGJUYkRiVGJUYlLCYqJkYtRiVGPUYlRiUqKEYpRiVGKkYlRjBGJUYxRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13772" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(rhs(colinearpoints2[1]) - (rnc1 + sqrt(rnc1^2 - 4*rnc2*rnc3))/(2*rnc2))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14160" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(rhs(colinearpoints2[2]) - (rnc1 - sqrt(rnc1^2 - 4*rnc2*rnc3))/(2*rnc2))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We obtain an expression for mu1 and mu2 in terms of rnc1, rnc2, rnc3</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">{mu1 = (r1 + sqrt(r1^2 - 4*r2*r3))/(2*r2), mu2 = (r1 - sqrt(r1^2 - 4*r2*r3))/(2*r2)}</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSYmbXU7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSZtZnJhY0dGJDYoLUYsNiYtRjE2JVEjcjFGJ0Y0RjctRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmpuLUkmbXNxcnRHRiQ2Iy1GLDYmLUklbXN1cEdGJDYlRlktSSNtbkdGJDYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZpbkZbby1GLDYoLUZlbzYkUSI0RidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmdwLUYxNiVRI3IyRidGNEY3RmNwLUYxNiVRI3IzRidGNEY3Rj5GPkY+LUYsNiZGZG9GY3BGaXBGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZnAvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSYmbXU7MkYnRjRGN0Y6LUZVNigtRiw2JkZZRltwRlxvRj5GX3FGYXFGZHFGZ3FGaXFGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvSSRtdTFHNiIsJCooIyIiIiIiI0YpLCZJI3IxR0YlRikqJCksJiokKUYsRipGKUYpKigiIiVGKUkjcjJHRiVGKUkjcjNHRiVGKSEiIkYoRilGKUYpRjRGNkYpL0kkbXUyR0YlLCQqKEYoRiksJkYsRilGLUY2RilGNEY2Rik=</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L13475" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Change of coordinates</Text-field></Title>
<Group labelreference="L16200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">For the computation of distinguished curves, we use coordinates x1,x2,y1,y2,r.</Text-field><Text-field style="Text" layout="Normal">Here we make a change of coordinates from x,y,p,q,z to  x1,x2,y1,y2,r.</Text-field>
</Input>
</Group>
<Group labelreference="L13506" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x,y,p,q,z], M):</Text-field>
</Input>
</Group>
<Group labelreference="L13497" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13567" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc1:= evalDG(3*dx &amp;s dp - dy &amp;s dq)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSVybmMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiotRiM2JC1GLDYoLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiYtSSNtbkdGJDYkUSIzRidGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmNvLUYvNiVRI2R4RidGMkY1RjwtRlxvNiRRIjJGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZALUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYm9GZG8tSShtZmVuY2VkR0YkNiQtRiw2KC1GZ242KEZbb0Zob0ZbcEZecEZhcEZjcC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmJvL0ZRUSwwLjMzMzMzMzNlbUYnRmVvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZqcUZdckY8Rl9vLUYvNiVRKSZvdGltZXM7RidGMkY1Rl9vLUYvNiVRI2RwRidGMkY1RjwtRiw2KEZncEZqcC1GXnE2JC1GLDYqRmVwRmRxRl9yRmRxRmJyRmpxRl1yRjxGPEZqcUZdckY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGX3MtRiM2JC1GLDYoLUYjNiQtRmduNigtRi82JVEjZHlGJ0YyRjVGaG9GW3BGXnBGYXBGY3AtRiw2KEZncEZqcC1GXnE2JC1GLDYoLUZnbjYoLUZcbzYkRl1wRjxGaG9GW3BGXnBGYXBGY3BGZHFGaXNGanFGXXJGPEY8RmpxRl1yRjxGX29GX3JGX28tRi82JVEjZHFGJ0YyRjVGPC1GLDYoRmdwRmpwLUZecTYkLUYsNipGXHRGZHFGX3JGZHFGZnRGanFGXXJGPEY8RmpxRl1yRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRl5zRmBzLUYjNiQtRiw2KC1GIzYkLUZnbjYoLUYsNiZGW29GX29GYnJGPEZob0ZbcEZecEZhcEZjcC1GLDYoRmdwRmpwLUZecTYkLUYsNihGYnFGZHFGYnJGanFGXXJGPEY8RmpxRl1yRjxGX29GX3JGX29GZW9GPC1GLDYoRmdwRmpwLUZecTYkLUYsNipGXHZGZHFGX3JGZHFGZW9GanFGXXJGPEY8RmpxRl1yRjxGW3MtRiM2JC1GLDYoLUYjNiQtRmduNihGZnRGaG9GW3BGXnBGYXBGY3AtRiw2KEZncEZqcC1GXnE2JC1GLDYoRmJ0RmRxRmZ0RmpxRl1yRjxGPEZqcUZdckY8Rl9vRl9yRl9vRmlzRjwtRiw2KEZncEZqcC1GXnE2JC1GLDYqRmB3RmRxRl9yRmRxRmlzRmpxRl1yRjxGPEZqcUZdckY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGanAtRl5xNiQtRiw2Ji1GXnE2Ji1GLDYoLUZecTYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJ0ZkcS1GLzYlUSJNRidGMkY1RmRxLUZecTYmLUYsNigtRl5xNiYtRiw2KC1GXnk2I1EoY292X2Jhc0YnRmRxRlx6RmpxRl1yRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkcS1GXnE2Ji1GLDYmLUY5Ni1RIUYnRjxGPkZBRkNGRUZHRklGS0Zib0Zkb0ZqcUZdckY8RjxGX3pGYnpGanFGXXJGPEY8Rl96RmJ6RmpxRl1yRjxGPEZfekZiekZkcS1GXnE2Ji1GLDYsLUZecTYmLUYsNigtRl5xNiYtRiw2KEZkdEZkcUZbb0ZqcUZdckY8RjxGX3pGYnpGZHFGYnFGanFGXXJGPEY8Rl96RmJ6RmRxLUZecTYmLUYsNigtRl5xNiYtRiw2KEZob0ZkcS1GXG82JFEiNEYnRjxGanFGXXJGPEY8Rl96RmJ6RmRxLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLRl5zRmBzRmJ0RmpxRl1yRjxGanFGXXJGPEY8Rl96RmJ6RmRxLUZecTYmLUYsNigtRl5xNiYtRiw2KEZbb0ZkcUZkdEZqcUZdckY8RjxGX3pGYnpGZHFGYnFGanFGXXJGPEY8Rl96RmJ6RmRxLUZecTYmLUYsNigtRl5xNiYtRiw2KEZgXGxGZHFGaG9GanFGXXJGPEY8Rl96RmJ6RmRxRmNcbEZqcUZdckY8RjxGX3pGYnpGanFGXXJGPEY8Rl96RmJ6RmpxRl1yRjxGPEZfekZiekZqcUZdckY8RjxGanFGXXJGPEY8Rlx4">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMxR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KS1GLzYkLUY1NictRi82JC1JJm1mcmFjR0YwNiQtRjU2JS1JI21uR0YwNiNRIjNGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YwNiNRI2R4RigtRkM2I1EiMkYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GUjYjNyMtRi82JEY9LUZSNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiQiIiNJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDY1MzA1MjQ4MEdGKEZGLUZLNiNRK2Amb3RpbWVzO2BGKEZGLUZLNiNRI2RwRigtRlI2IzcjLUYvNiQtRjU2J0ZaRkZGZG9GRkZnby1GUjYjNyMtRmpuNiVGaW5JKSZvdGltZXM7RzYjL0Zib0kyX24xNDA0MTA1NjE0MzYwODBHRihJI2RwRzYjL0Zib0kyX24xNDA0MTA1Njc2NzYzODRHRigtRkc2I1EoJm1pbnVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRks2I1EjZHlGKEZOLUZSNiM3Iy1GLzYkRmdxLUZSNiM3Iy1GLzYkRmdxLUZSNiM3Iy1Gam42JCMiIiJGXm9JI2R5RzYjL0Zib0kyX24xNDA0MTA0MzYwOTkwNzJHRihGRkZkb0ZGLUZLNiNRI2RxRigtRlI2IzcjLUYvNiQtRjU2J0ZkckZGRmRvRkZGYXMtRlI2IzcjLUZqbjYlRmlyRmZwSSNkcUc2Iy9GYm9JMl9uMTQwNDEwODAxNzk5NDI0R0YoLUZHNiNRJyZwbHVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRjU2JUZCRkZGZ29GTi1GUjYjNyMtRi82JEZddS1GUjYjNyMtRi82JEZddS1GUjYjNyMtRmpuNiRGXG9GanBGRkZkb0ZGRkotRlI2IzcjLUYvNiQtRjU2J0ZpdUZGRmRvRkZGSi1GUjYjNyMtRmpuNiVGXnZGZnBGX29GXnEtRi82JC1GNTYnLUYvNiQtRj42JEZhc0ZOLUZSNiM3Iy1GLzYkRmJ3LUZSNiM3Iy1GLzYkRmJ3LUZSNiM3Iy1Gam42JEZbc0ZgdEZGRmRvRkZGaXEtRlI2IzcjLUYvNiQtRjU2J0ZceEZGRmRvRkZGaXEtRlI2IzcjLUZqbjYlRmF4RmZwRl1zLUZSNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGW3o3IjcmNyQ3JEZcc0Zdb0ZcbzckNyRGXm8iIiUjISIiRl5vNyQ3JEZdb0Zcc0ZcbzckNyRGYnpGXm9GY3pGYXk=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13563" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc2:= evalDG(sqrt(3)*dx &amp;s dy - dq &amp;s dq)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMyR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Jy1GLzYkLUY1NictRi82JC1JJm1mcmFjR0YwNiQtRjU2JS1JJm1zcXJ0R0YwNiMtSSNtbkdGMDYjUSIzRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSNkeEYoLUZGNiNRIjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRlU2IzcjLUYvNiRGPS1GVTYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIyIiIiIiI0ZibykiIiRGYW9GYm9GYm9JI2R4RzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDQzMTg2OTg1NkdGKEZJLUZONiNRK2Amb3RpbWVzO2BGKEZJLUZONiNRI2R5RigtRlU2IzcjLUYvNiQtRjU2J0ZnbkZJRltwRklGXnAtRlU2IzcjLUZdbzYlRlxvSSkmb3RpbWVzO0c2Iy9GaW9JMl9uMTQwNDEwNDMyMzgzMDA4R0YoSSNkeUc2Iy9GaW9JMl9uMTQwNDEwNjUwNzUzOTIwR0YoLUZKNiNRJyZwbHVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRjU2JUZCRklGXnBGUS1GVTYjNyMtRi82JEZeci1GVTYjNyMtRi82JEZeci1GVTYjNyMtRl1vNiRGX29GYXFGSUZbcEZJRk0tRlU2IzcjLUYvNiQtRjU2J0ZqckZJRltwRklGTS1GVTYjNyMtRl1vNiVGX3NGXXFGZm8tRko2I1EoJm1pbnVzO0YoLUYvNiQtRjU2Jy1GLzYkLUZONiNRI2RxRigtRlU2IzcjLUYvNiRGZnQtRlU2IzcjLUYvNiRGZnQtRlU2IzcjLUZdbzYjSSNkcUc2Iy9GaW9JMl9uMTQwNDEwNTQ5ODcxOTA0R0YoRklGW3BGSUZmdC1GVTYjNyMtRi82JC1GNTYnRmF1RklGW3BGSUZmdC1GVTYjNyMtRl1vNiVGZnVGXXFGaHUtRlU2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkiTUdGKDckNyRRKGNvdl9iYXNGKEZkdzciNyU3JDckRmJvRmNvRl9vNyQ3JEZjb0Zib0ZfbzckNyQiIiVGXXghIiJGanY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13565" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rnc3:= evalDG(sqrt(3)*dp &amp;s dq - dy &amp;s dy)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVybmMzR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2Jy1GLzYkLUkjbWlHRjA2I1EjZHlGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRkEtRkY2IzcjLUYvNiRGQS1GRjYjNyMtSStfREdwcm9kdWN0R0YoNiNJI2R5RzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMTAxMDc5MDg4MEdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkI2I1ErYCZvdGltZXM7YEYoRmVuRkEtRkY2IzcjLUYvNiQtRjU2J0ZORmVuRmhuRmVuRkEtRkY2IzcjLUZUNiVGU0kpJm90aW1lcztHNiMvRllJMl9uMTQwNDEwNjYwNjIyMjQwR0YoRlYtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYnLUYvNiQtSSZtZnJhY0dGMDYkLUY1NiUtSSZtc3FydEdGMDYjLUkjbW5HRjA2I1EiM0YoRmVuLUZCNiNRI2RwRigtRl1xNiNRIjJGKC1GRjYjNyMtRi82JEZkcC1GRjYjNyMtRi82JEZkcC1GRjYjNyMtRlQ2JCwkKiYjIiIiIiIjRmhyKSIiJEZnckZockZockkjZHBHNiMvRllJMl9uMTQwNDEwNzkyNzcwODE2R0YoRmVuRmhuRmVuLUZCNiNRI2RxRigtRkY2IzcjLUYvNiQtRjU2J0ZeckZlbkZobkZlbkZgcy1GRjYjNyMtRlQ2JUZjckZnb0kjZHFHNiMvRllJMl9uMTQwNDEwNDI2NDYzNDU2R0YoRltwLUYvNiQtRjU2Jy1GLzYkLUZlcDYkLUY1NiVGaXBGZW5GYHNGY3EtRkY2IzcjLUYvNiRGaXQtRkY2IzcjLUYvNiRGaXQtRkY2IzcjLUZUNiRGZXJGX3RGZW5GaG5GZW5GYHEtRkY2IzcjLUYvNiQtRjU2J0ZldUZlbkZobkZlbkZgcS1GRjYjNyMtRlQ2JUZqdUZnb0Zccy1GRjYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJNR0YoNyQ3JFEoY292X2Jhc0YoRmR3NyI3JTckNyRGaXJGaXIhIiI3JDckRltzIiIlRmVyNyQ3JEZceEZbc0ZlckZqdg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13503" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">contact_form:= evalDG(dz - p*dx - q*dy)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUS1jb250YWN0X2Zvcm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRiw2KS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGWi1GIzYkLUYsNiYtRi82JVEicEYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmFvLUYvNiVRI2R4RidGMkY1RjwtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0Zgb0Ziby1JKG1mZW5jZWRHRiQ2JC1GLDYoRmpuLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGYG8vRlFRLDAuMzMzMzMzM2VtRidGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmlwRlxxRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRiw2Ji1GLzYlUSJxRidGMkY1Rl1vLUYvNiVRI2R5RidGMkY1RjwtRiw2KEZob0ZbcC1GX3A2JC1GLDYoRmVxRmNwRmhxRmlwRlxxRjxGPEZpcEZccUY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRi82JVEjZHpGJ0YyRjUtRiw2KEZob0ZbcC1GX3A2JC1GLDYmRmZyRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRidGY3AtRi82JVEiTUYnRjJGNUZjcC1JI21uR0YkNiRRIjFGJ0Y8RmlwRlxxRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZjcC1GX3A2Ji1GLDYqLUZfcDYmLUYsNigtRl9wNiYtRiw2JkZndEZpcEZccUY8RjxGW3VGXnVGY3AtRiw2J0ZWRmpuRmlwRlxxRjxGaXBGXHFGPEY8Rlt1Rl51RmNwLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1GaHQ2JFEiMkYnRjxGaXBGXHFGPEY8Rlt1Rl51RmNwLUYsNidGVkZlcUZpcEZccUY8RmlwRlxxRjxGPEZbdUZedUZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNiYtRmh0NiRRIjVGJ0Y8RmlwRlxxRjxGPEZbdUZedUZjcEZndEZpcEZccUY8RjxGW3VGXnVGaXBGXHFGPEY8Rlt1Rl51RmlwRlxxRjxGPEZbdUZedUZpcEZccUY8RjxGaXBGXHFGPEY8Rl9z">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1jb250YWN0X2Zvcm1HRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYoLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1GNTYlLUkjbWlHRjA2I1EicEYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQDYjUSNkeEYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSjYjNyMtSStfREdwcm9kdWN0R0YoNiRJInBHRiZJI2R4RzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMTAyMjUyNjgxNkdGKC1GODYjUSgmbWludXM7RigtRi82JC1GNTYlLUZANiNRInFGKEZDLUZANiNRI2R5RigtRko2IzcjLUYvNiRGam4tRko2IzcjLUZTNiRJInFHRiZJI2R5RzYjL0ZZSTJfbjE0MDQxMDQ1MzUwOTM0NEdGKC1GODYjUScmcGx1cztGKC1GLzYkLUZANiNRI2R6RigtRko2IzcjLUYvNiRGZnAtRko2IzcjLUZTNiNJI2R6RzYjL0ZZSTJfbjE0MDQxMDk0OTU1MDE3NkdGKC1GSjYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkiTUdGKCIiIjclNyQ3I0ZhciwkRlUhIiI3JDcjIiIjLCRGXHBGZnI3JDcjIiImRmFyRmlx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x1,x2,y1,y2,r], M2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rn1:= evalDG(dx1 &amp;s dy1 + sqrt(2)*dx2 &amp;s dx2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRybjFHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUYvNiQtRjU2Jy1GLzYkLUkmbWZyYWNHRjA2JC1JI21pR0YwNiNRJGR4MUYoLUkjbW5HRjA2I1EiMkYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSTYjNyMtRi82JEY9LUZJNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiIiIiNJJGR4MUc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA3NzkzOTQ4MTZHRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRkE2I1ErYCZvdGltZXM7YEYoRltvLUZBNiNRJGR5MUYoLUZJNiM3Iy1GLzYkLUY1NidGUUZbb0Zfb0Zbb0Ziby1GSTYjNyMtRlc2JUZWSSkmb3RpbWVzO0c2Iy9GaW5JMl9uMTQwNDEwNjY3OTMyMDgwR0YoSSRkeTFHNiMvRmluSTJfbjE0MDQxMDkwNTI1NjU0NEdGKC1GXG82I1EnJnBsdXM7RigtRi82JC1GNTYnLUYvNiQtRjU2JS1JJm1zcXJ0R0YwNiNGREZbby1GQTYjUSRkeDJGKC1GSTYjNyMtRi82JEZicS1GSTYjNyMtRi82JEZicS1GSTYjNyMtRlc2JCokKUZlbkZZRlpJJGR4Mkc2Iy9GaW5JMl9uMTQwNDEwNDMxNzg1Njk2R0YoRltvRl9vRltvRmdxLUZJNiM3Iy1GLzYkLUY1NidGYnJGW29GX29GW29GZ3EtRkk2IzcjLUZXNiVGZ3JGYXBGW3NGaXAtRi82JC1GNTYnLUYvNiQtRj42JEZib0ZELUZJNiM3Iy1GLzYkRmF0LUZJNiM3Iy1GLzYkRmF0LUZJNiM3Iy1GVzYkRllGZXBGW29GX29GW29GQC1GSTYjNyMtRi82JC1GNTYnRlt1RltvRl9vRltvRkAtRkk2IzcjLUZXNiVGYHVGYXBGZm4tRkk2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGanY3IjclNyQ3JEZaIiIkRlk3JDckRmVuRmVuRmlyNyQ3JEZfd0ZaRllGYHY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rn2:= evalDG(dx2 &amp;s dy2 - 1/2*dy1 &amp;s dy1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRybjJHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUYvNiQtRjU2Jy1GLzYkLUkmbWZyYWNHRjA2JC1JI21pR0YwNiNRJGR4MkYoLUkjbW5HRjA2I1EiMkYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSTYjNyMtRi82JEY9LUZJNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiIiIiNJJGR4Mkc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA1NDM1MzE2ODBHRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRkE2I1ErYCZvdGltZXM7YEYoRltvLUZBNiNRJGR5MkYoLUZJNiM3Iy1GLzYkLUY1NidGUUZbb0Zfb0Zbb0Ziby1GSTYjNyMtRlc2JUZWSSkmb3RpbWVzO0c2Iy9GaW5JMl9uMTQwNDEwNjYwNjQ4MDMyR0YoSSRkeTJHNiMvRmluSTJfbjE0MDQxMDU1NTUzNjgzMkdGKC1GXG82I1EoJm1pbnVzO0YoLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRkE2I1EkZHkxRihGRC1GSTYjNyMtRi82JEZicS1GSTYjNyMtRi82JEZicS1GSTYjNyMtRlc2JEZZSSRkeTFHNiMvRmluSTJfbjE0MDQxMTAzNTg4MTAyNEdGKEZbb0Zfb0Zbb0ZkcS1GSTYjNyMtRi82JC1GNTYnRl9yRltvRl9vRltvRmRxLUZJNiM3Iy1GVzYlRmRyRmFwRmZyLUZcbzYjUScmcGx1cztGKC1GLzYkLUY1NictRi82JC1GPjYkRmJvRkQtRkk2IzcjLUYvNiRGX3QtRkk2IzcjLUYvNiRGX3QtRkk2IzcjLUZXNiRGWUZlcEZbb0Zfb0Zbb0ZALUZJNiM3Iy1GLzYkLUY1NidGaXRGW29GX29GW29GQC1GSTYjNyMtRlc2JUZedUZhcEZmbi1GSTYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSNNMkdGKDckNyRRKGNvdl9iYXNGKEZodjciNyU3JDckRmVuIiIlRlk3JDckIiIkRmB3IyEiIkZlbjckNyRGXXdGZW5GWUZedg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rn3:= evalDG(dx1 &amp;s dy2 + 1/sqrt(2)*dx2 &amp;s dy1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRybjNHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYpLUYvNiQtRjU2Jy1GLzYkLUkmbWZyYWNHRjA2JC1JI21pR0YwNiNRJGR4MUYoLUkjbW5HRjA2I1EiMkYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGPS1GSTYjNyMtRi82JEY9LUZJNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiIiIiNJJGR4MUc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA3OTMxMjYwODBHRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRkE2I1ErYCZvdGltZXM7YEYoRltvLUZBNiNRJGR5MkYoLUZJNiM3Iy1GLzYkLUY1NidGUUZbb0Zfb0Zbb0Ziby1GSTYjNyMtRlc2JUZWSSkmb3RpbWVzO0c2Iy9GaW5JMl9uMTQwNDEwNDUzNTIzOTg0R0YoSSRkeTJHNiMvRmluSTJfbjE0MDQxMDU0MzY1NDg4MEdGKC1GXG82I1EnJnBsdXM7RigtRi82JC1GNTYnLUYvNiQtRj42JC1GNTYlLUkmbXNxcnRHRjA2I0ZERltvLUZBNiNRJGR4MkYoLUZFNiNRIjRGKC1GSTYjNyMtRi82JEZicS1GSTYjNyMtRi82JEZicS1GSTYjNyMtRlc2JCwkKiYjRloiIiVGWilGZW5GWUZaRlpJJGR4Mkc2Iy9GaW5JMl9uMTQwNDEwODk0NDMwMjQwR0YoRltvRl9vRltvLUZBNiNRJGR5MUYoLUZJNiM3Iy1GLzYkLUY1NidGZ3JGW29GX29GW29GZ3MtRkk2IzcjLUZXNiVGXHNGYXBJJGR5MUc2Iy9GaW5JMl9uMTQwNDEwNzg2NDkwMzY4R0YoRmlwLUYvNiQtRjU2Jy1GLzYkLUY+NiQtRjU2JUZmcUZbb0Znc0Zcci1GSTYjNyMtRi82JEZgdS1GSTYjNyMtRi82JEZgdS1GSTYjNyMtRlc2JEZec0ZmdEZbb0Zfb0Zbb0ZpcS1GSTYjNyMtRi82JC1GNTYnRlx2RltvRl9vRltvRmlxLUZJNiM3Iy1GVzYlRmF2RmFwRmNzRmlwLUYvNiQtRjU2Jy1GLzYkLUY+NiRGYm9GRC1GSTYjNyMtRi82JEZldy1GSTYjNyMtRi82JEZldy1GSTYjNyMtRlc2JEZZRmVwRltvRl9vRltvRkAtRkk2IzcjLUYvNiQtRjU2J0ZfeEZbb0Zfb0Zbb0ZALUZJNiM3Iy1GVzYlRmR4RmFwRmZuLUZJNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJI00yR0YoNyQ3JFEoY292X2Jhc0YoRl56NyI3JjckNyRGWkZhc0ZZNyQ3JEZlbiIiJEZeczckNyRGZXpGZW5GXnM3JDckRmFzRlpGWUZkeQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13465" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">contact:= evalDG(dr - 1/2*y2*dx1 - 3/(2*sqrt(2))*y1*dx2 + 3/(2*sqrt(2))*x2*dy1 + 1/2*x1*dy2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUShjb250YWN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNi0tRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1JJm1mcmFjR0YkNigtRiw2Ji1GLzYlUSN5MkYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmRvLUYvNiVRJGR4MUYnRjJGNUY8LUkjbW5HRiQ2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkAtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0Zjb0Zlby1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNigtRmluNigtRmpvNiRGX3BGPEZpb0ZdcEZgcEZjcEZlcEZgby1GLDYkRl1vRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPC1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmNvL0ZRUSwwLjMzMzMzMzNlbUYnRmZvRlxyRl9yRjxGPEZcckZfckY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUZpbjYoLUYsNiotRmpvNiRRIjNGJ0Y8RmBvLUYvNiVRI3kxRidGMkY1RmBvLUkmbXNxcnRHRiQ2I0Zpb0Zgby1GLzYlUSRkeDJGJ0YyRjVGPC1Gam82JFEiNEYnRjxGXXBGYHBGY3BGZXAtRiw2KEZpcEZccS1GYHE2JC1GLDYoLUYsNigtRmluNihGYHNGXHRGXXBGYHBGY3BGZXBGYG8tRiw2JkZjc0Zgb0Zmc0Y8RlxyRl9yRjxGYXJGaXNGXHJGX3JGPEY8RlxyRl9yRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GaW42KC1GLDYqRmBzRmBvRmZzRmBvLUYvNiVRI3gyRidGMkY1RmBvLUYvNiVRJGR5MUYnRjJGNUY8Rlx0Rl1wRmBwRmNwRmVwLUYsNihGaXBGXHEtRmBxNiQtRiw2KC1GLDYoRmd0RmBvLUYsNiZGZnNGYG9GZHVGPEZcckZfckY8RmFyRmd1RlxyRl9yRjxGPEZcckZfckY8Rlt1LUYjNiQtRmluNigtRiw2Ji1GLzYlUSN4MUYnRjJGNUZgby1GLzYlUSRkeTJGJ0YyRjVGPEZpb0ZdcEZgcEZjcEZlcC1GLDYoRmlwRlxxLUZgcTYkLUYsNigtRiw2KEZmcUZgby1GLDYkRmp2RjxGXHJGX3JGPEZhckZdd0ZcckZfckY8RjxGXHJGX3JGPEZbdS1GIzYkLUYvNiVRI2RyRidGMkY1LUYsNihGaXBGXHEtRmBxNiQtRiw2JkZceEZcckZfckY8RjxGXHJGX3JGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RlxxLUZgcTYkLUYsNiYtRmBxNiYtRiw2KC1GYHE2Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnRmFyLUYvNiVRI00yRidGMkY1RmFyRmhxRlxyRl9yRjxGPC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhci1GYHE2Ji1GLDYuLUZgcTYmLUYsNigtRmBxNiYtRiw2JkZocUZcckZfckY8RjxGXXpGYHpGYXItRiw2J0ZWRmRxRlxyRl9yRjxGXHJGX3JGPEY8Rl16RmB6RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2JkZpb0ZcckZfckY8RjxGXXpGYHpGYXItRiw2J0ZWRmV0RlxyRl9yRjxGXHJGX3JGPEY8Rl16RmB6RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2JkZgc0ZcckZfckY8RjxGXXpGYHpGYXJGYHZGXHJGX3JGPEY8Rl16RmB6RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2JkZcdEZcckZfckY8RjxGXXpGYHpGYXJGZndGXHJGX3JGPEY8Rl16RmB6RmFyLUZgcTYmLUYsNigtRmBxNiYtRiw2Ji1Gam82JFEiNUYnRjxGXHJGX3JGPEY8Rl16RmB6RmFyRmhxRlxyRl9yRjxGPEZdekZgekZcckZfckY8RjxGXXpGYHpGXHJGX3JGPEY8Rl16RmB6RlxyRl9yRjxGPEZcckZfckY8RjxGZXg=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb250YWN0R0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtSSZtZnJhY0dGMDYkLUY1NiUtSSNtaUdGMDYjUSN5MkYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQzYjUSRkeDFGKC1JI21uR0YwNiNRIjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRlE2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiMiIiIiIiNGaW5JI3kyR0YmRmluRmluSSRkeDFHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDEwNzgzMDI2MDQ4R0YoLUY4NiNRKCZtaW51cztGKC1GLzYkLUY+NiQtRjU2KS1GTTYjUSIzRihGRi1GQzYjUSN5MUYoRkYtSSZtc3FydEdGMDYjRkxGRi1GQzYjUSRkeDJGKC1GTTYjUSI0RigtRlE2IzcjLUYvNiRGZm8tRlE2IzcjLUZaNiQsJCooIyIiJCIiJUZpbkkjeTFHRiZGaW4pRmpuRmhuRmluRmluSSRkeDJHNiMvRl9vSTJfbjE0MDQxMDU1MzQ0OTI0OEdGKC1GODYjUScmcGx1cztGKC1GLzYkLUY+NiQtRjU2KUZqb0ZGRmBwRkYtRkM2I1EjeDJGKEZGLUZDNiNRJGR5MUYoRmZwLUZRNiM3Iy1GLzYkRmNyLUZRNiM3Iy1GWjYkLCQqKEZlcUZpbkZpcUZpbkkjeDJHRiZGaW5GaW5JJGR5MUc2Iy9GX29JMl9uMTQwNDEwODkzNzAxMDU2R0YoRl5yLUYvNiQtRj42JC1GNTYlLUZDNiNRI3gxRihGRi1GQzYjUSRkeTJGKEZMLUZRNiM3Iy1GLzYkRmB0LUZRNiM3Iy1GWjYkLCQqJkZobkZpbkkjeDFHRiZGaW5GaW5JJGR5Mkc2Iy9GX29JMl9uMTQwNDEwNDQ4MDM2ODk2R0YoRl5yLUYvNiQtRkM2I1EjZHJGKC1GUTYjNyMtRi82JEZddi1GUTYjNyMtRlo2I0kjZHJHNiMvRl9vSTJfbjE0MDQxMDUzNzkzNTgwOEdGKC1GUTYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjTTJHRihGaW43JzckNyNGaW4sJEZnbiEiIjckNyNGam4sJEZkcUZceDckNyNGZnFGZ3M3JDcjRmdxRmR1NyQ3IyIiJkZpbkZgdw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We want to map rn1, rn2, rn3 and contact to the equivalent tensors in the other coordinates</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13498" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T1:= Transformation(M, M2, [x1=c1*x, y1=c2*y, y2=c3*p, x2=c4*q, r=z])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13508" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T1inv:= InverseTransformation(T1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13481" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T1, T1inv, rnc1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYpLUYtNiQtRjM2Jy1GLTYkLUkmbWZyYWNHRi42JC1GMzYlLUkjbW5HRi42I1EiM0YoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRi42I1EkZHgxRigtRjM2Jy1GQTYjUSIyRihGRC1GSTYjUSNjMUYoRkQtRkk2I1EjYzNGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlg2IzcjLUYtNiRGOy1GWDYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCooIyIiJCIiIyIiIkkjYzFHRighIiJJI2MzR0YoRmlvRmdvSSRkeDFHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDEwOTU2NzA0MDY0R0YoRkQtRkk2I1ErYCZvdGltZXM7YEYoRkQtRkk2I1EkZHkyRigtRlg2IzcjLUYtNiQtRjM2J0ZqbkZERmBwRkRGY3AtRlg2IzcjLUZgbzYlRl9vSSkmb3RpbWVzO0c2Iy9GXnBJMl9uMTQwNDExMDI3NDk0OTA0R0YoSSRkeTJHNiMvRl5wSTJfbjE0MDQxMDQ1MTE5OTI2NEdGKC1GRTYjUSgmbWludXM7RigtRi02JC1GMzYnLUYtNiQtRjw2JC1GSTYjUSRkeDJGKC1GMzYnRk5GRC1GSTYjUSNjMkYoRkQtRkk2I1EjYzRGKC1GWDYjNyMtRi02JEZjci1GWDYjNyMtRi02JEZjci1GWDYjNyMtRmBvNiQsJCooI0Znb0Zmb0Znb0kjYzJHRihGaW9JI2M0R0YoRmlvRmdvSSRkeDJHNiMvRl5wSTJfbjE0MDQxMDU2NTg1MTYxNkdGKEZERmBwRkQtRkk2I1EkZHkxRigtRlg2IzcjLUYtNiQtRjM2J0Zoc0ZERmBwRkRGaHQtRlg2IzcjLUZgbzYlRl10RmJxSSRkeTFHNiMvRl5wSTJfbjE0MDQxMTAwNzY3MzY5NkdGKEZqcS1GLTYkLUYzNictRi02JC1GPDYkRmh0RmhyLUZYNiM3Iy1GLTYkRmF2LUZYNiM3Iy1GLTYkRmF2LUZYNiM3Iy1GYG82JEZfdEZndUZERmBwRkRGZXItRlg2IzcjLUYtNiQtRjM2J0Zbd0ZERmBwRkRGZXItRlg2IzcjLUZgbzYlRmB3RmJxRmR0LUZFNiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GLTYkLUY8NiQtRjM2JUZARkRGY3BGTC1GWDYjNyMtRi02JEZneC1GWDYjNyMtRi02JEZneC1GWDYjNyMtRmBvNiRGYm9GZnFGREZgcEZERkgtRlg2IzcjLUYtNiQtRjM2J0ZjeUZERmBwRkRGSC1GWDYjNyMtRmBvNiVGaHlGYnFGW3AtRlg2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGYltsNyI3JjckNyRGZ28iIiVGYm83JDckRmZvRmVvLCRGYHRGaW83JDckRmVvRmZvRmpbbDckNyRGZ1tsRmdvRmJvRmh6</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T1, T1inv, rnc2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2Jy1GLTYkLUkmbWZyYWNHRi42JC1GMzYlLUkmbXNxcnRHRi42Iy1JI21uR0YuNiNRIjNGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRJGR4MUYoLUYzNictRkQ2I1EiMkYoRkctRkw2I1EjYzFGKEZHLUZMNiNRI2MyRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZlbjYjNyMtRi02JEY7LUZlbjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCoqIyIiIiIiI0ZobykiIiRGZ29GaG9JI2MxR0YoISIiSSNjMkdGKEZdcEZob0kkZHgxRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDY1MDg5MTY4MEdGKEZHLUZMNiNRK2Amb3RpbWVzO2BGKEZHLUZMNiNRJGR5MUYoLUZlbjYjNyMtRi02JC1GMzYnRl1vRkdGZHBGR0ZncC1GZW42IzcjLUZjbzYlRmJvSSkmb3RpbWVzO0c2Iy9GYnBJMl9uMTQwNDEwOTU2MDQyOTYwR0YoSSRkeTFHNiMvRmJwSTJfbjE0MDQxMDk1ODg5ODYyNEdGKC1GSDYjUSgmbWludXM7RigtRi02JC1GMzYnLUYtNiQtRjw2JC1GTDYjUSRkeDJGKC1JJW1zdXBHRi42JC1GTDYjUSNjNEYoRlEtRmVuNiM3Iy1GLTYkRmdyLUZlbjYjNyMtRi02JEZnci1GZW42IzcjLUZjbzYkKiQpSSNjNEdGKEZpb0ZdcEkkZHgyRzYjL0ZicEkyX24xNDA0MTA2MzkyNjEzNzZHRihGR0ZkcEZHRmlyLUZlbjYjNyMtRi02JC1GMzYnRmpzRkdGZHBGR0Zpci1GZW42IzcjLUZjbzYlRl90RmZxRmR0LUZINiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GLTYkLUY8NiQtRjM2JUZARkdGZ3BGTy1GZW42IzcjLUYtNiRGXXYtRmVuNiM3Iy1GLTYkRl12LUZlbjYjNyMtRmNvNiRGZW9GanFGR0ZkcEZHRkstRmVuNiM3Iy1GLTYkLUYzNidGaXZGR0ZkcEZHRkstRmVuNiM3Iy1GY282JUZed0ZmcUZfcC1GZW42IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGaHg3IjclNyQ3JEZob0ZbcEZlbzckNyRGaW9GaW8sJEZhdEZdcDckNyRGW3BGaG9GZW9GXng=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13574" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T1, T1inv, rnc3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYoLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiYtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZALyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZJLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlgtSSNtaUdGJDYlUSRkeDJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQVEnaXRhbGljRidGQC1GLDYoLUY9NiRRIjJGJ0ZARkMtRmZuNiVRI2MzRidGaW5GXG9GQy1GZm42JVEjYzRGJ0ZpbkZcb0ZALyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecC8lKWJldmVsbGVkR0ZJLUYsNigtRmZuNiVRK19ER3Byb2R1Y3RGJ0ZpbkZcby1GRDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZARkdGSkZMRk5GUEZSRlRGVkZZLUkobWZlbmNlZEdGJDYkLUYsNigtRiw2KC1GNTYoLUY9NiRGW3BGQEZgb0Zpb0ZccEZfcEZhcEZDLUY1NigtRiw2JkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRkAtRiw2KEZjb0ZDRmZvRmpxRl1yRkBGaW9GXHBGX3BGYXBGanFGXXJGQC1GRDYtUSIsRidGQEZHL0ZLRltvRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnRmVuRmpxRl1yRkBGQEZqcUZdckZARkMtRmZuNiVRKSZvdGltZXM7RidGaW5GXG9GQy1GZm42JVEkZHkyRidGaW5GXG9GQC1GLDYoRmVwRmhwLUZccTYkLUYsNipGY3BGYXJGZ3JGYXJGanJGanFGXXJGQEZARmpxRl1yRkAtRkQ2LVEoJm1pbnVzO0YnRkBGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZncy1GIzYkLUYsNigtRiM2JC1GNTYoLUZmbjYlUSRkeTFGJ0ZpbkZcby1JJW1zdXBHRiQ2JS1GZm42JVEjYzJGJ0ZpbkZcb0Zgby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaW9GXHBGX3BGYXAtRiw2KEZlcEZocC1GXHE2JC1GLDYoLUY1NihGZHEtRiw2JkZkdEZqcUZdckZARmlvRlxwRl9wRmFwRmFyRmF0RmpxRl1yRkBGQEZqcUZdckZARkNGZ3JGQ0ZhdEZALUYsNihGZXBGaHAtRlxxNiQtRiw2KkZddUZhckZnckZhckZhdEZqcUZdckZARkBGanFGXXJGQC1GRDYtUScmcGx1cztGJ0ZARkdGSkZMRk5GUEZSRlRGZnNGaHMtRiM2JC1GLDYoLUYjNiQtRjU2KC1GLDYmRjlGQ0ZqckZARl5vRmlvRlxwRl9wRmFwLUYsNihGZXBGaHAtRlxxNiQtRiw2KEZgcUZhckZqckZqcUZdckZARkBGanFGXXJGQEZDRmdyRkNGZW5GQC1GLDYoRmVwRmhwLUZccTYkLUYsNipGanZGYXJGZ3JGYXJGZW5GanFGXXJGQEZARmpxRl1yRkBGQC1GLDYoLUZmbjYlUSRfREdGJ0ZpbkZcb0ZocC1GXHE2JC1GLDYmLUZccTYmLUYsNigtRlxxNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmFyLUZmbjYlUSNNMkYnRmluRlxvRmFyLUZccTYmLUYsNigtRlxxNiYtRiw2KC1GaHg2I1EoY292X2Jhc0YnRmFyRmZ5RmpxRl1yRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhci1GXHE2Ji1GLDYmLUZENi1RIUYnRkBGR0ZKRkxGTkZQRlJGVEZWRllGanFGXXJGQEZARml5Rlx6RmpxRl1yRkBGQEZpeUZcekZqcUZdckZARkBGaXlGXHpGYXItRlxxNiYtRiw2Ki1GXHE2Ji1GLDYoLUZccTYmLUYsNihGYG9GYXItRj02JFEiNEYnRkBGanFGXXJGQEZARml5Rlx6RmFyRmBxRmpxRl1yRkBGQEZpeUZcekZhci1GXHE2Ji1GLDYoLUZccTYmLUYsNihGPEZhckY8RmpxRl1yRkBGQEZpeUZcekZhci1GLDYnLUZENi1RKiZ1bWludXMwO0YnRkBGR0ZKRkxGTkZQRlJGVEZmc0Zoc0ZjdUZqcUZdckZARmpxRl1yRkBGQEZpeUZcekZhci1GXHE2Ji1GLDYoLUZccTYmLUYsNihGYltsRmFyRmBvRmpxRl1yRkBGQEZpeUZcekZhckZgcUZqcUZdckZARkBGaXlGXHpGanFGXXJGQEZARml5Rlx6RmpxRl1yRkBGQEZpeUZcekZqcUZdckZARkBGanFGXXJGQA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2Jy1GLTYkLUkmbWZyYWNHRi42JC1GMzYlLUkmbXNxcnRHRi42Iy1JI21uR0YuNiNRIjNGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRJGR4MkYoLUYzNictRkQ2I1EiMkYoRkctRkw2I1EjYzNGKEZHLUZMNiNRI2M0RigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZlbjYjNyMtRi02JEY7LUZlbjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJCoqIyIiIiIiI0ZobykiIiRGZ29GaG9JI2MzR0YoISIiSSNjNEdGKEZdcEZob0kkZHgyRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDkwODUwMzMyOEdGKEZHLUZMNiNRK2Amb3RpbWVzO2BGKEZHLUZMNiNRJGR5MkYoLUZlbjYjNyMtRi02JC1GMzYnRl1vRkdGZHBGR0ZncC1GZW42IzcjLUZjbzYlRmJvSSkmb3RpbWVzO0c2Iy9GYnBJMl9uMTQwNDExMDEzMjA4MTM2R0YoSSRkeTJHNiMvRmJwSTJfbjE0MDQxMTAxMDc2NDA2NEdGKC1GSDYjUSgmbWludXM7RigtRi02JC1GMzYnLUYtNiQtRjw2JC1GTDYjUSRkeTFGKC1JJW1zdXBHRi42JC1GTDYjUSNjMkYoRlEtRmVuNiM3Iy1GLTYkRmdyLUZlbjYjNyMtRi02JEZnci1GZW42IzcjLUZjbzYkKiQpSSNjMkdGKEZpb0ZdcEkkZHkxRzYjL0ZicEkyX24xNDA0MTA4OTIxNzQ4ODBHRihGR0ZkcEZHRmlyLUZlbjYjNyMtRi02JC1GMzYnRmpzRkdGZHBGR0Zpci1GZW42IzcjLUZjbzYlRl90RmZxRmR0LUZINiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GLTYkLUY8NiQtRjM2JUZARkdGZ3BGTy1GZW42IzcjLUYtNiRGXXYtRmVuNiM3Iy1GLTYkRl12LUZlbjYjNyMtRmNvNiRGZW9GanFGR0ZkcEZHRkstRmVuNiM3Iy1GLTYkLUYzNidGaXZGR0ZkcEZHRkstRmVuNiM3Iy1GY282JUZed0ZmcUZfcC1GZW42IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGaHg3IjclNyQ3JEZpbyIiJUZlbzckNyRGW3BGW3AsJEZhdEZdcDckNyRGXXlGaW9GZW9GXng=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">First we match rn1, rn2, rn3</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13556" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_change:= convert(solve({3/(c1*c3) -a1, -1/(c2*c4)-a1/sqrt(2), sqrt(3)/(c1*c2) - a2, -1/c4^2 - a2*sqrt(2), sqrt(3)/(c3*c4) - a3, -1/c2^2 + a3/2}, {c1,c2,c3,c4,a2}), radical)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErc29sX2NoYW5nZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYmLUYsNiVRI2EyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcby1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSNhMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRwLUkmbXNxcnRHRiQ2I0Zpb0Y5LUYjNiZGaW9GYHAtRiw2JVEjYTNGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRI2MxRidGL0YyRlktRl9vNigtRiM2Ji1GZG82JUZbcS1GX282KC1Gam82JFEiM0YnRjlGaW9GXnFGYXFGZHEvRmdxRjFGXXBGYHAtRmdwNiNGW3NGOUZjb0ZecUZhcUZkcUZmcUY5RmhxLUYjNiYtRiw2JVEjYzJGJ0YvRjJGWS1GIzYlRmhuLUZfbzYoRmZwLUZncDYjRltxRl5xRmFxRmRxRmZxRjlGOUZocS1GIzYmLUYsNiVRI2MzRidGL0YyRlktRl9vNigtRiM2JkZfc0ZgcEZmb0Y5RmdyRl5xRmFxRmRxRmZxRjlGaHEtRiM2Ji1GLDYlUSNjNEYnRi9GMkZZLUZfbzYoRmpzRmZvRl5xRmFxRmRxRmZxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStzb2xfY2hhbmdlR0YoPCcvSSNhMkdGKCwkKiojIiIiIiIjRjQpSSNhMUdGKEY1RjRJI2EzR0YoISIiKUY1RjNGNEY5L0kjYzFHRigqKClGOCMiIiRGNUY0KUZARjNGNEY2RjkvSSNjMkdGKCwkKiZGOkY0KUY4RjNGOUY5L0kjYzNHRigqKEZBRjRGN0Y0Rj5GOS9JI2M0R0YoKiZGRkY0RjdGOTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13477" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T2:= Transformation(M, M2, [seq(i[2] = i[1], i in op(eval(T1, sol_change))[-1])])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkX0RHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Iy1GUDYmLUYjNiUtRlA2Ji1GIzYpLUkjbXNHRiQ2I1EvdHJhbnNmb3JtYXRpb25GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYlLUZQNiYtRiM2JS1GLDYlUSJNRidGL0YyRmpuLUkjbW5HRiQ2JFEiMEYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GUDYmLUYjNiUtRiw2JVEjTTJGJ0YvRjJGam5GW3BGOUZfcEZicEY5Rl9wRmJwRmpuLUZQNiYtRiM2Iy1GNjYtUSFGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRjlGX3BGYnBGam4tRlA2Ji1GIzYjLUZQNigtRiM2Iy1JJ210YWJsZUdGJDY5LUkkbXRyR0YkNiotSSRtdGRHRiQ2KC1JJm1mcmFjR0YkNiktRiM2JS1JJW1zdXBHRiQ2JS1GLDYnUSNhM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GMi1GIzYlLUZccDYmUSIzRidGX3NGYnNGOS1GNjYvUSIvRidGX3NGYnNGOUY7Rj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl50LUZccDYmUSIyRidGX3NGYnNGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbXNxcnRHRiQ2JEZmc0Zfcy1GIzYjLUZqcjYlLUYsNidRI2ExRidGL0Zfc0Zic0YyRmB0RmN0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZndS8lKWJldmVsbGVkR0Y9Rl9zLyUpcm93YWxpZ25HRmJxLyUsY29sdW1uYWxpZ25HRmJxLyUrZ3JvdXBhbGlnbkdGYnEvJShyb3dzcGFuR0ZkdS8lK2NvbHVtbnNwYW5HRmR1LUZicjYoLUZccDYmRl5wRl9zRmJzRjlGXHZGXnZGYHZGYnZGZHZGZnZGZnZGZnZGXHZGXnZGYHYtRl9yNipGZnZGZnZGZnYtRmJyNigtRmVyNiktRiM2Iy1GaXQ2JEZcc0Zfcy1GIzYjRl91RmJ1RmV1Rmh1Rmp1Rl9zRlx2Rl52RmB2RmJ2RmR2RmZ2Rlx2Rl52RmB2LUZfcjYqRmZ2LUZicjYoLUYjNiQtRjY2L1EqJnVtaW51czA7RidGX3NGYnNGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmB4LUZlcjYpLUYjNiMtRml0NiRGYHRGX3NGYHdGYnVGZXVGaHVGanVGX3NGXHZGXnZGYHZGYnZGZHZGZnZGZnZGZnZGXHZGXnZGYHYtRl9yNipGZnZGZnYtRmJyNigtRmVyNiktRiM2JUZodEZldEZfdS1GIzYjRmlyRmJ1RmV1Rmh1Rmp1Rl9zRlx2Rl52RmB2RmJ2RmR2RmZ2RmZ2Rlx2Rl52RmB2LUZfcjYqRmZ2RmZ2RmZ2RmZ2LUZicjYoLUZccDYmRmR1Rl9zRmJzRjlGXHZGXnZGYHZGYnZGZHZGXHZGXnZGYHYvJSZhbGlnbkdRJWF4aXNGJy9GXXZRKWJhc2VsaW5lRicvRl92Rmd1L0ZhdlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zkei8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZfW2wvJSZmcmFtZUdGX1tsLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcW2xGX3NGYnNGOUZfcEZicEY5Rl9wRmJwRjlGX3BGYnBGam4tRlA2Ji1GIzYrLUZQNiYtRiM2JS1GZXI2KC1GIzYnLUZqcjYlLUYsNiVGXnNGL0YyLUYjNiUtRlxwNiRGaHNGOS1GNjYtRlt0RjlGO0Y+Rlx0RkJGREZGRkhGXXRGX3QtRlxwNiRGYnRGOUZjdEZldC1GaXQ2I0ZkXWxGZXQtRiw2JVEieEYnRi9GMi1GIzYjLUZqcjYlLUYsNiVGYXVGL0YyRmhdbEZjdEZidUZldUZodUZqdUZqbi1GLDYlUSN4MUYnRi9GMkY5Rl9wRmJwRmpuLUZQNiYtRiM2JS1GZXI2KC1GIzYlLUZpdDYjRmBdbEZldC1GLDYlUSJxRidGL0YyLUYjNiNGY15sRmJ1RmV1Rmh1Rmp1RmpuLUYsNiVRI3gyRidGL0YyRjlGX3BGYnBGam4tRlA2Ji1GIzYlLUYjNiQtRjY2LUZeeEY5RjtGPkZARkJGREZGRkhGX3hGYXgtRmVyNigtRiM2JS1GaXQ2I0ZoXWxGZXQtRiw2JVEieUYnRi9GMi1GIzYjRmBfbEZidUZldUZodUZqdUZqbi1GLDYlUSN5MUYnRi9GMkY5Rl9wRmJwRmpuLUZQNiYtRiM2JS1GZXI2KC1GIzYnRmpdbEZldEZjXmxGZXQtRiw2JVEicEYnRi9GMi1GIzYjRl5dbEZidUZldUZodUZqdUZqbi1GLDYlUSN5MkYnRi9GMkY5Rl9wRmJwRmpuLUZQNiYtRiM2JS1GLDYlUSJ6RidGL0YyRmpuLUYsNiVRInJGJ0YvRjJGOUZfcEZicEY5Rl9wRmJwRjlGX3BGYnBGOQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13491" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T2, InverseTransformation(T2), contact_form)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYoLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JJm1mcmFjR0YuNiQtRjM2Jy1JI21pR0YuNiNRI2ExRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRI3kyRihGRC1GQTYjUSRkeDFGKC1JI21uR0YuNiNRIjNGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlI2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqKCMiIiIiIiRGam5JI2ExR0YoRmpuSSN5MkdGJkZqbkZqbkkkZHgxRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDU1OTE3MDkxMkdGKC1GNjYjUScmcGx1cztGKC1GLTYkLUY8NiQtRjM2KS1JJm1zcXJ0R0YuNiMtRk42I1EiMkYoRkRGQEZELUZBNiNRI3gyRihGRC1GQTYjUSRkeTFGKEZfcC1GUjYjNyMtRi02JEZoby1GUjYjNyMtRmVuNiQsJCoqI0ZqbiIiI0ZqbilGZXFGZHFGam5GXG9Gam5JI3gyR0YmRmpuRmpuSSRkeTFHNiMvRmFvSTJfbjE0MDQxMDU1MTIxNTM2MEdGKEZjby1GLTYkLUZBNiNRI2RyRigtRlI2IzcjLUYtNiRGXnItRlI2IzcjLUZlbjYjSSNkckc2Iy9GYW9JMl9uMTQwNDEwOTE4NTI4MjU2R0YoLUZSNiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSNNMkdGKEZqbjclNyQ3I0ZqbiwkRmhuISIiNyQ3I0Zbb0ZicTckNyMiIiZGam5GYXM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13569" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T2, InverseTransformation(T2), evalDG(-dp &amp;w dx - dq &amp;w dy))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYoLUYjNiQtSSZtZnJhY0dGJDYoLUYsNiYtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GQVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWi1GOjYlUSRkeDFGJ0Y9RkBGRy1JI21uR0YkNiRRIjNGJ0ZHLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0ZLLUYsNigtRjo2JVErX0RHcHJvZHVjdEYnRj1GQC1GRDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZHRklGTEZORlBGUkZURlZGWEZlbi1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNigtRjU2KC1GW282JEZgb0ZHRmpuRl5vRmFvRmRvRmZvRkMtRiw2JEY5RkcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGRy1GRDYtUSIsRidGR0ZJL0ZNRj9GTkZQRlJGVEZWRlgvRmZuUSwwLjMzMzMzMzNlbUYnRmduRl1xRmBxRkdGR0ZdcUZgcUZHRkMtRjo2JVErJmJpZ3dlZGdlO0YnRj1GQEZDLUY6NiVRJGR5MkYnRj1GQEZHLUYsNihGam9GXXAtRmFwNiQtRiw2KkZob0ZicUZocUZicUZbckZdcUZgcUZHRkdGXXFGYHFGRy1GRDYtUScmcGx1cztGJ0ZHRklGTEZORlBGUkZURlYvRllRLDAuMjIyMjIyMmVtRicvRmZuRmhyLUYjNiQtRiw2KC1GIzYkLUY1NigtRiw2KEY5RkMtSSZtc3FydEdGJDYjLUZbbzYkUSIyRidGR0ZDLUY6NiVRJGR4MkYnRj1GQEZHRmdzRl5vRmFvRmRvRmZvLUYsNihGam9GXXAtRmFwNiQtRiw2KC1GLDYoLUY1NihGaXBGZ3NGXm9GYW9GZG9GZm9GQy1GLDYmRjlGQ0Zkc0ZHRl1xRmBxRkdGYnFGanNGXXFGYHFGR0ZHRl1xRmBxRkdGQ0ZocUZDLUY6NiVRJGR5MUYnRj1GQEZHLUYsNihGam9GXXAtRmFwNiQtRiw2KkZddEZicUZocUZicUZpdEZdcUZgcUZHRkdGXXFGYHFGR0ZHLUYsNigtRjo2JVEkX0RHRidGPUZARl1wLUZhcDYkLUYsNiYtRmFwNiYtRiw2KC1GYXA2Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnRmJxLUY6NiVRI00yRidGPUZARmJxRmdzRl1xRmBxRkdGRy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZicS1GYXA2Ji1GLDYoLUZhcDYmLUYsNigtRmFwNiYtRiw2KEZpcEZicS1GW282JFEiNEYnRkdGXXFGYHFGR0ZHRmp2Rl13RmJxRmVwRl1xRmBxRkdGR0ZqdkZdd0ZicS1GYXA2Ji1GLDYoLUZhcDYmLUYsNihGZ3NGYnFGam5GXXFGYHFGR0ZHRmp2Rl13RmJxRmN0Rl1xRmBxRkdGR0ZqdkZdd0ZdcUZgcUZHRkdGanZGXXdGXXFGYHFGR0ZHRmp2Rl13Rl1xRmBxRkdGR0ZdcUZgcUZH">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2Jy1GLTYkLUkmbWZyYWNHRi42JC1GMzYlLUkjbWlHRi42I1EjYTFGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GQTYjUSRkeDFGKC1JI21uR0YuNiNRIjNGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlA2IzcjLUYtNiRGOy1GUDYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIyIiIiIiJEZdb0kjYTFHRihGXW9GXW9JJGR4MUc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA3NzAzNDM5MDRHRihGRC1GQTYjUS1gJmJpZ3dlZGdlO2BGKEZELUZBNiNRJGR5MkYoLUZQNiM3Iy1GLTYkLUYzNidGWEZERmVvRkRGaG8tRlA2IzcjLUZobjYlRmduSSsmYmlnd2VkZ2U7RzYjL0Zjb0kyX24xNDA0MTA1NDAxOTUwMjRHRihJJGR5Mkc2Iy9GY29JMl9uMTQwNDEwODg3MTg2MjA4R0YoLUZFNiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GLTYkLUY8NiQtRjM2J0ZARkQtSSZtc3FydEdGLjYjLUZMNiNRIjJGKEZELUZBNiNRJGR4MkYoRl9yLUZQNiM3Iy1GLTYkRmhxLUZQNiM3Iy1GLTYkRmhxLUZQNiM3Iy1GaG42JCwkKigjRl1vIiIjRl1vRl9vRl1vKUZnc0Zmc0Zdb0Zdb0kkZHgyRzYjL0Zjb0kyX24xNDA0MTEwMTk0NzY5MjhHRihGREZlb0ZELUZBNiNRJGR5MUYoLUZQNiM3Iy1GLTYkLUYzNidGXXNGREZlb0ZERl10LUZQNiM3Iy1GaG42JUZic0ZncEkkZHkxRzYjL0Zjb0kyX24xNDA0MTA2Mzg2MDczMjhHRigtRlA2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJI00yR0YoRmdzNyQ3JDckRl1vIiIlRmpuNyQ3JEZnc0Zeb0Zkc0ZidQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13557" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T3:= Transformation(M, M2, [seq(i[2] = i[1], i in op(eval(T2, {a1=1, a3=1, z=3*z-1/2*x1*y2 + 3/(2*sqrt(2))*x2*y1}))[-1])])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13476" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T3:= Transformation(M, M2, [seq(i[2] = i[1], i in op(eval(T2, {a1=1, a3=1, z=b0*z + b1*x*p + b2*q*y}))[-1])])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T3inv:= InverseTransformation(T3)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZUM2ludkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1JKG1mZW5jZWRHRiQ2Ji1GLDYuLUYsNiYtRi82JVEieEYnRjJGNS1GOTYtUSkmZXF1YWxzO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSSZtZnJhY0dGJDYoLUYsNiYtRi82JVEjeDFGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZnby1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIzRidGPEY8RlxwLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZARjwtRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Zmby9GUVEsMC4zMzMzMzMzZW1GJy1GLDYmLUYvNiVRInlGJ0YyRjVGaG4tRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGW3ItRlxvNigtRiw2Ji1GLzYlUSN5MUYnRjJGNUZjby1Gam82Iy1GXXA2JFEiMkYnRjxGPEZmckZgcEZjcEZmcEZocEY8RjxGanAtRiw2Ji1GLzYlUSJwRidGMkY1RmhuLUZcbzYoLUYsNiYtRi82JVEjeTJGJ0YyRjVGY29GaW9GPEZccEZgcEZjcEZmcEZocEY8RmpwLUYsNiYtRi82JVEicUYnRjJGNUZobi1GLzYlUSN4MkYnRjJGNUY8RmpwLUYsNiYtRi82JVEiekYnRjJGNUZobi1GXG82KC1GLDYoLUYsNixGXHBGY29GanNGY28tRi82JVEjYjJGJ0YyRjVGY29GYXJGY29GZHJGPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmpxRlxyLUYsNipGZnJGY28tRi82JVEjYjFGJ0YyRjVGY29GYG9GY29GYnNGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGanFGXHItRiw2Ji1GXXA2JFEiNkYnRjxGY28tRi82JVEickYnRjJGNUY8RjwtRiw2JkZodUZjby1GLzYlUSNiMEYnRjJGNUY8RmBwRmNwRmZwRmhwRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGZm9GaG8tRlU2JC1GLDYmLUZVNiYtRiw2KC1GVTYmLUYsNiwtSSNtc0dGJDYjUS90cmFuc2Zvcm1hdGlvbkYnRmpwLUZVNiYtRiw2KC1GVTYmLUYsNigtRi82JVEjTTJGJ0YyRjVGanAtRl1wNiRRIjBGJ0Y8RmN2RmZ2RjxGPC9GaXZRIltGJy9GXHdRIl1GJ0ZqcC1GVTYmLUYsNigtRi82JVEiTUYnRjJGNUZqcEZheUZjdkZmdkY8RjxGZHlGZnlGY3ZGZnZGPEY8RmR5RmZ5RmpwLUZVNiYtRiw2Ji1GOTYtUSFGJ0Y8Rj5GQUZDRkVGR0ZJRktGZm9GaG9GY3ZGZnZGPEY8RmR5RmZ5RmpwLUZVNiYtRiw2Ji1GVTYoLUYsNiYtSSdtdGFibGVHRiQ2OS1JJG10ckdGJDYqLUkkbXRkR0YkNigtRlxvNiktRmpvNiQtRl1wNiZGX3BGY3ZGZnZGPEZjdkZbXGxGYHBGY3BGZnBGaHBGY3YvJSlyb3dhbGlnbkdGZXovJSxjb2x1bW5hbGlnbkdGZXovJStncm91cGFsaWduR0Zlei8lKHJvd3NwYW5HRmJwLyUrY29sdW1uc3BhbkdGYnAtRmVbbDYoLUZdcDYmRmN5RmN2RmZ2RjxGXVxsRl9cbEZhXGxGY1xsRmVcbEZnXGxGZ1xsRmdcbEZdXGxGX1xsRmFcbC1GYltsNipGZ1xsRmdcbC1GZVtsNigtRiw2Jy1GOTYvRmlxRmN2RmZ2RjxGPkZBRkNGRUZHRklGS0ZqcUZcci1GXG82KS1Gam82JC1GXXA2JkZockZjdkZmdkY8RmN2RmddbEZgcEZjcEZmcEZocEZjdkZjdkZmdkY8Rl1cbEZfXGxGYVxsRmNcbEZlXGxGZ1xsRmdcbEZdXGxGX1xsRmFcbC1GYltsNipGZ1xsRmdcbEZnXGxGZFtsRmdcbEZdXGxGX1xsRmFcbC1GYltsNipGZ1xsLUZlW2w2KC1GXXA2JkZicEZjdkZmdkY8Rl1cbEZfXGxGYVxsRmNcbEZlXGxGZ1xsRmdcbEZnXGxGXVxsRl9cbEZhXGwtRmJbbDYqLUZlW2w2KC1GLDYnRmFdbC1GXG82KS1GLDYoLUYvNidGYnVGMkZjdkZmdkY1RmNvLUYvNidGZHNGMkZjdkZmdkY1RmN2RmZ2RjwtRiw2KEZbXGxGY28tRi82J0ZidkYyRmN2RmZ2RjVGY3ZGZnZGPEZgcEZjcEZmcEZocEZjdkZjdkZmdkY8Rl1cbEZfXGxGYVxsRmNcbEZlXGwtRmVbbDYoLUZcbzYpLUYsNiotRi82J0ZqdEYyRmN2RmZ2RjVGY28tRi82J0ZjckYyRmN2RmZ2RjVGY29GZV1sRmN2RmZ2RjwtRiw2KEZnXWxGY29GYV9sRmN2RmZ2RjxGYHBGY3BGZnBGaHBGY3ZGXVxsRl9cbEZhXGxGY1xsRmVcbC1GZVtsNigtRlxvNiktRiw2Ki1GLzYnRlx0RjJGY3ZGZnZGNUZjb0ZpX2xGY29GZV1sRmN2RmZ2RjxGXWBsRmBwRmNwRmZwRmhwRmN2Rl1cbEZfXGxGYVxsRmNcbEZlXGwtRmVbbDYoLUYsNidGYV1sLUZcbzYpLUYsNihGW19sRmNvLUYvNidGYm9GMkZjdkZmdkY1RmN2RmZ2RjxGX19sRmBwRmNwRmZwRmhwRmN2RmN2RmZ2RjxGXVxsRl9cbEZhXGxGY1xsRmVcbC1GZVtsNigtRlxvNilGX15sRmFfbEZgcEZjcEZmcEZocEZjdkZdXGxGX1xsRmFcbEZjXGxGZVxsRl1cbEZfXGxGYVxsLyUmYWxpZ25HUSVheGlzRicvRl5cbFEpYmFzZWxpbmVGJy9GYFxsRmVwL0ZiXGxRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYWJsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlxjbC8lJmZyYW1lR0ZcY2wvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmlibEZjdkZmdkY8RmN2RmZ2RjxGZHlGZnlGY3ZGZnZGPEY8RmR5RmZ5RmN2RmZ2RjxGPEZkeUZmeUZqcC1GVTYmLUYsNi4tRlU2Ji1GLDYoLUYsNigtRlxvNigtRl1wNiRGYnBGPEZccEZgcEZjcEZmcEZocEZjb0Zeb0ZjdkZmdkY8RmpwRmVuRmN2RmZ2RjxGPEZkeUZmeUZqcC1GVTYmLUYsNigtRiw2J0ZncS1GLDYoLUZcbzYoRltlbEZmckZgcEZjcEZmcEZocEZjb0ZfckZjdkZmdkY8RmN2RmZ2RjxGanBGYnFGY3ZGZnZGPEY8RmR5RmZ5RmpwLUZVNiYtRiw2KC1GLDYoRmlkbEZjb0Zgc0ZjdkZmdkY8RmpwRltzRmN2RmZ2RjxGPEZkeUZmeUZqcC1GVTYmLUYsNihGanNGanBGZ3NGY3ZGZnZGPEY8RmR5RmZ5RmpwLUZVNiYtRiw2KC1GLDYoLUZcbzYoRltlbEZodUZgcEZjcEZmcEZocEZjby1GXG82KC1GLDYmLUYsNihGZnRGW3VGXnUtRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0ZqcUZcckZmdUY8RmN2RmZ2RjwtRiw2JkZgdkZjdkZmdkY8RmBwRmNwRmZwRmhwRmN2RmZ2RjxGanBGX3RGY3ZGZnZGPEY8RmR5RmZ5RmN2RmZ2RjxGPEZkeUZmeUZjdkZmdkY8RjxGZHlGZnlGY3ZGZnZGPEY8RmN2RmZ2RjxGPC1GLDYoRmB3RmN3LUZVNiQtRiw2Ji1GVTYmLUYsNigtRlU2Ji1GLDYsRmJ4RmpwRmZ4RmpwRl96RmpwLUZVNiYtRiw2Ji1GVTYoLUYsNiYtRl9bbDY5LUZiW2w2Ki1GZVtsNigtRiw2KC1GXG82KUZfXmxGW1xsRmBwRmNwRmZwRmhwRmN2RmNvLUYsNiZGaVtsRmN2RmZ2RjxGY3ZGZnZGPEZdXGxGX1xsRmFcbEZjXGxGZVxsRmdcbEZnXGxGZ1xsRmdcbEZdXGxGX1xsRmFcbC1GYltsNipGZ1xsRmdcbC1GZVtsNigtRiw2J0ZhXWwtRiw2KC1GXG82KUZfXmxGZ11sRmBwRmNwRmZwRmhwRmN2RmNvLUYsNiZGZV1sRmN2RmZ2RjxGY3ZGZnZGPEZjdkZmdkY8Rl1cbEZfXGxGYVxsRmNcbEZlXGxGZ1xsRmdcbEZdXGxGX1xsRmFcbC1GYltsNipGZ1xsRmdcbEZnXGxGXmlsRmdcbEZdXGxGX1xsRmFcbEZbXmwtRmJbbDYqLUZlW2w2KC1GLDYnRmFdbC1GLDYoRmJpbEZjby1GXG82KUZpXmwtRiw2JkZhX2xGY3ZGZnZGPEZgcEZjcEZmcEZocEZjdkZjdkZmdkY8RmN2RmZ2RjxGXVxsRl9cbEZhXGxGY1xsRmVcbC1GZVtsNigtRiw2KEZeamxGY28tRlxvNilGZ19sRl5bbUZgcEZjcEZmcEZocEZjdkZjdkZmdkY8Rl1cbEZfXGxGYVxsRmNcbEZlXGwtRmVbbDYoLUYsNihGXmpsRmNvLUZcbzYpRmNgbEZeW21GYHBGY3BGZnBGaHBGY3ZGY3ZGZnZGPEZdXGxGX1xsRmFcbEZjXGxGZVxsLUZlW2w2KC1GLDYnRmFdbC1GLDYoRmJpbEZjby1GXG82KUZdYWxGXlttRmBwRmNwRmZwRmhwRmN2RmN2RmZ2RjxGY3ZGZnZGPEZdXGxGX1xsRmFcbEZjXGxGZVxsLUZlW2w2KC1GXG82KUZfXmxGXlttRmBwRmNwRmZwRmhwRmN2Rl1cbEZfXGxGYVxsRmNcbEZlXGxGXVxsRl9cbEZhXGxGZWFsRmhhbEZqYWxGW2JsRl1ibEZfYmxGYmJsRmRibEZnYmxGamJsRl1jbEZfY2xGYWNsRmRjbEZmY2xGaGNsRmpjbEZdZGxGY3ZGZnZGPEZjdkZmdkY8RmR5RmZ5RmN2RmZ2RjxGPEZkeUZmeUZjdkZmdkY8RjxGZHlGZnlGanBGX2RsRmN2RmZ2RjxGPEZkeUZmeUZjdkZmdkY8RjxGY3ZGZnZGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkX0RHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Iy1GUDYmLUYjNiUtRlA2Ji1GIzYpLUkjbXNHRiQ2I1EvdHJhbnNmb3JtYXRpb25GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYlLUZQNiYtRiM2JS1GLDYlUSNNMkYnRi9GMkZqbi1JI21uR0YkNiRRIjBGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRlA2Ji1GIzYlLUYsNiVRIk1GJ0YvRjJGam5GW3BGOUZfcEZicEY5Rl9wRmJwRmpuLUZQNiYtRiM2Iy1GNjYtUSFGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRjlGX3BGYnBGam4tRlA2Ji1GIzYjLUZQNigtRiM2Iy1JJ210YWJsZUdGJDY5LUkkbXRyR0YkNiotSSRtdGRHRiQ2KC1GIzYlLUkmbWZyYWNHRiQ2KS1GXHA2JlEiMUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRlxwNiZRIjNGJ0Zcc0Zfc0Y5LyUubGluZXRoaWNrbmVzc0dGW3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUZccy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYjLUkmbXNxcnRHRiQ2JEZhc0Zccy8lKXJvd2FsaWduR0ZicS8lLGNvbHVtbmFsaWduR0ZicS8lK2dyb3VwYWxpZ25HRmJxLyUocm93c3BhbkdGW3MvJStjb2x1bW5zcGFuR0Zbcy1GYnI2KC1GXHA2JkZecEZcc0Zfc0Y5RmV0Rmd0Rml0Rlt1Rl11Rl91Rl91Rl91RmV0Rmd0Rml0LUZfcjYqRl91Rl91LUZicjYoLUYjNiQtRjY2L1EqJnVtaW51czA7RidGXHNGX3NGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl12LUYjNiUtRmdyNilGaXItRlxwNiZRIjJGJ0Zcc0Zfc0Y5RmRzRmZzRmlzRlt0RlxzRl10LUYjNiMtRmN0NiRGY3ZGXHNGZXRGZ3RGaXRGW3VGXXVGX3VGX3VGZXRGZ3RGaXQtRl9yNipGX3VGX3VGX3VGYXJGX3VGZXRGZ3RGaXQtRl9yNipGX3UtRmJyNihGaXJGZXRGZ3RGaXRGW3VGXXVGX3VGX3VGX3VGZXRGZ3RGaXQtRl9yNiotRmJyNigtRiM2JEZpdS1GIzYlRmZyRl10LUZncjYpLUYjNiUtRiw2J1EjYjFGJ0YvRlxzRl9zRjJGXXQtRiw2J1EjeTJGJ0YvRlxzRl9zRjItRiM2Iy1GLDYnUSNiMEYnRi9GXHNGX3NGMkZkc0Zmc0Zpc0ZbdEZcc0ZldEZndEZpdEZbdUZddS1GYnI2KC1GIzYlRmF2Rl10LUZncjYpLUYjNictRiw2J1EjYjJGJ0YvRlxzRl9zRjJGXXQtRiw2J1EjeTFGJ0YvRlxzRl9zRjJGXXRGaHZGYnhGZHNGZnNGaXNGW3RGXHNGZXRGZ3RGaXRGW3VGXXUtRmJyNigtRiM2JUZhdkZddC1GZ3I2KS1GIzYnLUYsNidRI3gyRidGL0Zcc0Zfc0YyRl10Rl95Rl10Rmh2RmJ4RmRzRmZzRmlzRlt0RlxzRmV0Rmd0Rml0Rlt1Rl11LUZicjYoLUYjNiRGaXUtRiM2JUZmckZddC1GZ3I2KS1GIzYlRlx4Rl10LUYsNidRI3gxRidGL0Zcc0Zfc0YyRmJ4RmRzRmZzRmlzRlt0RlxzRmV0Rmd0Rml0Rlt1Rl11LUZicjYoLUZncjYpRmlyRmJ4RmRzRmZzRmlzRlt0RlxzRmV0Rmd0Rml0Rlt1Rl11RmV0Rmd0Rml0LyUmYWxpZ25HUSVheGlzRicvRmZ0USliYXNlbGluZUYnL0ZodEZocy9GanRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXVxsLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmhcbC8lJmZyYW1lR0ZoXGwvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmVcbEZcc0Zfc0Y5Rl9wRmJwRjlGX3BGYnBGOUZfcEZicEZqbi1GUDYmLUYjNistRlA2Ji1GIzYlLUYjNiUtRmdyNigtRlxwNiRGW3NGOS1GXHA2JEZjc0Y5RmRzRmZzRmlzRlt0Rl10LUYjNiUtRiw2JUZcW2xGL0YyRl10LUZjdDYjRmlebEZqbi1GLDYlUSJ4RidGL0YyRjlGX3BGYnBGam4tRlA2Ji1GIzYlLUYjNiQtRjY2LUZbdkY5RjtGPkZARkJGREZGRkhGXHZGXnYtRiM2JS1GZ3I2KEZnXmwtRlxwNiRGZXZGOUZkc0Zmc0Zpc0ZbdEZddC1GIzYlLUYsNiVGZHlGL0YyRl10LUZjdDYjRmBgbEZqbi1GLDYlUSJ5RidGL0YyRjlGX3BGYnBGam4tRlA2Ji1GIzYlLUYjNiVGZV5sRl10LUYjNiUtRiw2JUZheEYvRjJGXXRGX19sRmpuLUYsNiVRInBGJ0YvRjJGOUZfcEZicEZqbi1GUDYmLUYjNiUtRiw2JUZfekYvRjJGam4tRiw2JVEicUYnRi9GMkY5Rl9wRmJwRmpuLUZQNiYtRiM2JS1GIzYlLUZncjYoRmdebC1GXHA2JFEiNkYnRjlGZHNGZnNGaXNGW3RGXXQtRmdyNigtRiM2Iy1GIzYnLUYjNitGaV5sRl10RlxibEZddC1GLDYlRmF5Ri9GMkZddEZkYGxGXXRGZmBsLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHZGXnYtRiM2KUZgYGxGXXQtRiw2JUZeeEYvRjJGXXRGXV9sRl10RmNhbC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlx2Rl52LUYjNiVGaWJsRl10LUYsNiVRInJGJ0YvRjItRiM2Iy1GLDYlRmZ4Ri9GMkZkc0Zmc0Zpc0ZbdEZqbi1GLDYlUSJ6RidGL0YyRjlGX3BGYnBGOUZfcEZicEY5Rl9wRmJwRjk=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T3, T3inv, evalDG(-dp &amp;w dx - dq &amp;w dy))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYoLUYjNiQtSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEkZHgxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiM0YnL0Y/USdub3JtYWxGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGTC8lKWJldmVsbGVkR1EmZmFsc2VGJy1GLDYoLUY4NiVRK19ER3Byb2R1Y3RGJ0Y7Rj4tSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZFLyUmZmVuY2VHRlEvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tSShtZmVuY2VkR0YkNiQtRiw2KC1GNTYoLUZCNiRGSUZFRkFGR0ZKRk1GTy1GWDYtUSIsRidGRUZlbi9GaG5GPUZpbkZbb0Zdb0Zfb0Zhb0Zjby9GZ29RLDAuMzMzMzMzM2VtRidGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGUUZFRkVGZ3BGanBGRS1GWDYtUTEmSW52aXNpYmxlVGltZXM7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhb0Zjb0Zmby1GODYlUSsmYmlnd2VkZ2U7RidGO0Y+RlxxLUY4NiVRJGR5MkYnRjtGPkZFLUYsNihGVEZXLUZpbzYkLUYsNipGUkZhcEZfcUZhcEZicUZncEZqcEZFRkVGZ3BGanBGRS1GWDYtUScmcGx1cztGJ0ZFRmVuRmduRmluRltvRl1vRl9vRmFvL0Zkb1EsMC4yMjIyMjIyZW1GJy9GZ29GX3ItRiM2JC1GLDYoLUYjNiQtRjU2KC1GLDYmLUkmbXNxcnRHRiQ2Iy1GQjYkUSIyRidGRUZccS1GODYlUSRkeDJGJ0Y7Rj5GRUZec0ZHRkpGTUZPLUYsNihGVEZXLUZpbzYkLUYsNigtRiw2KC1GNTYoRl9wRl5zRkdGSkZNRk9GXHEtRiw2JEZbc0ZFRmdwRmpwRkVGYXBGYXNGZ3BGanBGRUZFRmdwRmpwRkVGXHFGX3FGXHEtRjg2JVEkZHkxRidGO0Y+RkUtRiw2KEZURlctRmlvNiQtRiw2KkZkc0ZhcEZfcUZhcEZgdEZncEZqcEZFRkVGZ3BGanBGRUZFLUYsNigtRjg2JVEkX0RHRidGO0Y+RlctRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRidGYXAtRjg2JVEjTTJGJ0Y7Rj5GYXBGXnNGZ3BGanBGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwLUZpbzYmLUYsNigtRmlvNiYtRiw2KC1GaW82Ji1GLDYoRl9wRmFwLUZCNiRRIjRGJ0ZFRmdwRmpwRkVGRUZhdkZkdkZhcEZdcEZncEZqcEZFRkVGYXZGZHZGYXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYoRl5zRmFwRkFGZ3BGanBGRUZFRmF2RmR2RmFwRmpzRmdwRmpwRkVGRUZhdkZkdkZncEZqcEZFRkVGYXZGZHZGZ3BGanBGRUZFRmF2RmR2RmdwRmpwRkVGRUZncEZqcEZF">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2Jy1GLTYkLUkmbWZyYWNHRi42JC1JI21pR0YuNiNRJGR4MUYoLUkjbW5HRi42I1EiM0YoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GRzYjNyMtRi02JEY7LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiIiIiRJJGR4MUc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA2NDE5NjgyNTZHRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EtYCZiaWd3ZWRnZTtgRihGaW4tRj82I1EkZHkyRigtRkc2IzcjLUYtNiQtRjM2J0ZPRmluRl1vRmluRmBvLUZHNiM3Iy1GVTYlRlRJKyZiaWd3ZWRnZTtHNiMvRmduSTJfbjE0MDQxMDkwNTM2NzAwOEdGKEkkZHkyRzYjL0ZnbkkyX24xNDA0MTA3Nzk2MzQ1OTJHRigtRmpuNiNRJyZwbHVzO0YoLUYtNiQtRjM2Jy1GLTYkLUY8NiQtRjM2JS1JJm1zcXJ0R0YuNiMtRkM2I1EiMkYoRmluLUY/NiNRJGR4MkYoRmdxLUZHNiM3Iy1GLTYkRmBxLUZHNiM3Iy1GLTYkRmBxLUZHNiM3Iy1GVTYkLCQqJiNGWCIiI0ZYKUZfc0Zec0ZYRlhJJGR4Mkc2Iy9GZ25JMl9uMTQwNDEwNTYwMDA5MTUyR0YoRmluRl1vRmluLUY/NiNRJGR5MUYoLUZHNiM3Iy1GLTYkLUYzNidGZXJGaW5GXW9GaW5GZXMtRkc2IzcjLUZVNiVGanJGX3BJJGR5MUc2Iy9GZ25JMl9uMTQwNDEwNjYxNjY5NzkyR0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVElZm9ybUYoSSNNMkdGKEZfczckNyQ3JEZYIiIlRlc3JDckRl9zRllGXHNGanQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">contact:= evalDG(dr + 1/2*x1*dy2 + 1/2*y2*dx1 + 3/(2*sqrt(2))*y1*dx2 + 3/(2*sqrt(2))*x2*dy1 - y2*dx1 - 3/sqrt(2)*y1*dx2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb250YWN0R0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtSSZtZnJhY0dGMDYkLUY1NiUtSSNtaUdGMDYjUSN5MkYoLUY4NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQzYjUSRkeDFGKC1JI21uR0YwNiNRIjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRlE2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiMiIiIiIiNGaW5JI3kyR0YmRmluRmluSSRkeDFHNiMvSSdfbG9jYWxHRiZJMl9uMTQwNDEwODg5NTc2MDAwR0YoLUY4NiNRKCZtaW51cztGKC1GLzYkLUY+NiQtRjU2KS1GTTYjUSIzRihGRi1GQzYjUSN5MUYoRkYtSSZtc3FydEdGMDYjRkxGRi1GQzYjUSRkeDJGKC1GTTYjUSI0RigtRlE2IzcjLUYvNiRGZm8tRlE2IzcjLUZaNiQsJCooIyIiJCIiJUZpbkkjeTFHRiZGaW4pRmpuRmhuRmluRmluSSRkeDJHNiMvRl9vSTJfbjE0MDQxMDk2NTU5NzY2NEdGKC1GODYjUScmcGx1cztGKC1GLzYkLUY+NiQtRjU2KUZqb0ZGRmBwRkYtRkM2I1EjeDJGKEZGLUZDNiNRJGR5MUYoRmZwLUZRNiM3Iy1GLzYkRmNyLUZRNiM3Iy1GWjYkLCQqKEZlcUZpbkZpcUZpbkkjeDJHRiZGaW5GaW5JJGR5MUc2Iy9GX29JMl9uMTQwNDEwNTQ5MDA2OTc2R0YoRl5yLUYvNiQtRj42JC1GNTYlLUZDNiNRI3gxRihGRi1GQzYjUSRkeTJGKEZMLUZRNiM3Iy1GLzYkRmB0LUZRNiM3Iy1GWjYkLCQqJkZobkZpbkkjeDFHRiZGaW5GaW5JJGR5Mkc2Iy9GX29JMl9uMTQwNDEwNDMzNTg2OTEyR0YoRl5yLUYvNiQtRkM2I1EjZHJGKC1GUTYjNyMtRi82JEZddi1GUTYjNyMtRlo2I0kjZHJHNiMvRl9vSTJfbjE0MDQxMDk1NjA3NjY3MkdGKC1GUTYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjTTJHRihGaW43JzckNyNGaW4sJEZnbiEiIjckNyNGam4sJEZkcUZceDckNyNGZnFGZ3M3JDcjRmdxRmR1NyQ3IyIiJkZpbkZgdw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Then we match contact, and obtain the final change of coordinates</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol_r:= solve(DGinfo(evalDG(PushPullTensor(T3, T3inv, contact_form) - k*contact), &quot;CoefficientSet&quot;), {b0, b1, b2, k})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sX3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiwtRiM2Ji1GLDYlUSNiMEYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIzRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSNiMUYnRi9GMkZZLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUkmbWZyYWNHRiQ2KEZmbi1GZ242JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRj1GOUY5RmpuLUYjNiYtRiw2JVEjYjJGJ0YvRjJGWUZnb0Y5RmpuLUYjNiYtRiw2JVEia0YnRi9GMkZZLUZgcDYoLUZnbjYkRmdwRjlGZm5GZXBGaHBGW3FGXXFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzb2xfckdGKDwmL0kjYjBHRigiIiQvSSNiMUdGKCMhIiQiIiMvSSNiMkdGKEY0L0kia0dGKCMiIiJGMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13459" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T4:= Transformation(M, M2, [seq(i[2] = i[1], i in op(eval(T3, sol_r))[-1])])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13518" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">T4inv:= InverseTransformation(T4)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13471" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T4, T4inv, contact_form)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYsLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1JJm1mcmFjR0YuNiQtRjM2JS1JI21pR0YuNiNRI3kyRigtRjY2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRJGR4MUYoLUkjbW5HRi42I1EiNkYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GTzYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComIyIiIiIiJ0ZnbkkjeTJHRiZGZ25GZ25JJGR4MUc2Iy9JJ19sb2NhbEdGJkkyX24xNDA0MTA2NjQ1MzMyNDhHRigtRjY2I1EoJm1pbnVzO0YoLUYtNiQtRjw2JC1GMzYnLUZBNiNRI3kxRihGRC1JJm1zcXJ0R0YuNiMtRks2I1EiMkYoRkQtRkE2I1EkZHgyRigtRks2I1EiNEYoLUZPNiM3Iy1GLTYkRmRvLUZPNiM3Iy1GWDYkLCQqKCNGZ24iIiVGZ25JI3kxR0YmRmduKSIiIyNGZ25GZ3FGZ25GZ25JJGR4Mkc2Iy9GXW9JMl9uMTQwNDEwODg4MDg4NzM2R0YoLUY2NiNRJyZwbHVzO0YoLUYtNiQtRjw2JC1GMzYnRltwRkQtRkE2I1EjeDJGKEZELUZBNiNRJGR5MUYoRmRwLUZPNiM3Iy1GLTYkRmJyLUZPNiM3Iy1GWDYkLCQqKEZjcUZnbkZmcUZnbkkjeDJHRiZGZ25GZ25JJGR5MUc2Iy9GXW9JMl9uMTQwNDExMDA5OTAwODMyR0YoRl1yLUYtNiQtRjw2JC1GMzYlLUZBNiNRI3gxRihGRC1GQTYjUSRkeTJGKEZKLUZPNiM3Iy1GLTYkRl90LUZPNiM3Iy1GWDYkLCQqJkZmbkZnbkkjeDFHRiZGZ25GZ25JJGR5Mkc2Iy9GXW9JMl9uMTQwNDEwOTU2MjQ4NDE2R0YoRl1yLUYtNiQtRjw2JC1GQTYjUSNkckYoLUZLNiNRIjNGKC1GTzYjNyMtRi02JEZcdi1GTzYjNyMtRlg2JCNGZ24iIiRJI2RyRzYjL0Zdb0kyX24xNDA0MTEwMTMwMTQ3ODRHRigtRk82IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJI00yR0YoRmduNyc3JDcjRmduLCRGZW4hIiI3JDcjRmdxLCRGYnFGYng3JDcjRl93RmZzNyQ3I0ZkcUZjdTckNyMiIiZGXndGZnc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalDG(PushPullTensor(T4, T4inv, contact_form) - 1/3*contact)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJGR4MUYnRjJGNUY8LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GaG42Ji1GLDYoLUZobjYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRI00yRidGMkY1RmhvLUkjbW5HRiQ2JFEiMUYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvLUZobjYmLUYsNiYtRmhuNiYtRiw2KC1GaG42Ji1GLDYmRmFwRmVwRmhwRjxGPEZqcEZdcUZoby1GYnA2JEYxRjxGZXBGaHBGPEY8RmpwRl1xRmVwRmhwRjxGPEZqcEZdcUZlcEZocEY8RjxGanBGXXFGZXBGaHBGPEY8RmVwRmhwRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1EkYDBgRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2I1EkZHgxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjTTJHRigiIiI3IzckNyNGSyIiIUZD</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T4, T4inv, rnc1) &amp;minus rn3</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRkeDFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkBGPC1GMzYlUSkmb3RpbWVzO0YnRjZGOUY8RlZGQC1GLDYoLUYzNiVRJF9ER0YnRjZGOUZobi1GXG82JC1GLDYmLUZcbzYmLUYsNigtRlxvNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmBvLUYzNiVRI00yRidGNkY5RmBvLUZcbzYmLUYsNigtRlxvNiYtRiw2KC1GYHE2I1EoY292X2Jhc0YnRmBvRl5yRmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GXG82Ji1GLDYmLUY9Ni1RIUYnRkBGQkZFRkdGSUZLRk1GT0ZRRlRGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGYG8tRlxvNiYtRiw2Ji1GXG82Ji1GLDYoLUZcbzYmLUYsNigtSSNtbkdGJDYkUSIxRidGQEZgb0Zqc0Zmb0Zpb0ZARkBGYXJGZHJGYG8tRlt0NiRGNUZARmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZmb0Zpb0ZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JI21pR0YuNiNRJGAwYEYoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJGR4MUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GRTYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiMEdGKEkkZHgxRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDkxMzIzMjQ0OEdGKEY9LUY6NiNRK2Amb3RpbWVzO2BGKEY9RkEtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGZG83IjcjNyQ3JCIiIkZpbyIiIUZqbg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13547" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">(-sqrt(2)) &amp;mult PushPullTensor(T4, T4inv, rnc2) &amp;minus rn1</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRkeDFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkBGPC1GMzYlUSkmb3RpbWVzO0YnRjZGOUY8RlZGQC1GLDYoLUYzNiVRJF9ER0YnRjZGOUZobi1GXG82JC1GLDYmLUZcbzYmLUYsNigtRlxvNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmBvLUYzNiVRI00yRidGNkY5RmBvLUZcbzYmLUYsNigtRlxvNiYtRiw2KC1GYHE2I1EoY292X2Jhc0YnRmBvRl5yRmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GXG82Ji1GLDYmLUY9Ni1RIUYnRkBGQkZFRkdGSUZLRk1GT0ZRRlRGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGYG8tRlxvNiYtRiw2Ji1GXG82Ji1GLDYoLUZcbzYmLUYsNigtSSNtbkdGJDYkUSIxRidGQEZgb0Zqc0Zmb0Zpb0ZARkBGYXJGZHJGYG8tRlt0NiRGNUZARmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZmb0Zpb0ZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JI21pR0YuNiNRJGAwYEYoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJGR4MUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GRTYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiMEdGKEkkZHgxRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDc3NzM0MTMxMkdGKEY9LUY6NiNRK2Amb3RpbWVzO2BGKEY9RkEtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGZG83IjcjNyQ3JCIiIkZpbyIiIUZqbg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13554" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PushPullTensor(T4, T4inv, rnc3) &amp;minus rn2</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRkeDFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkBGPC1GMzYlUSkmb3RpbWVzO0YnRjZGOUY8RlZGQC1GLDYoLUYzNiVRJF9ER0YnRjZGOUZobi1GXG82JC1GLDYmLUZcbzYmLUYsNigtRlxvNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmBvLUYzNiVRI00yRidGNkY5RmBvLUZcbzYmLUYsNigtRlxvNiYtRiw2KC1GYHE2I1EoY292X2Jhc0YnRmBvRl5yRmZvRmlvRkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgby1GXG82Ji1GLDYmLUY9Ni1RIUYnRkBGQkZFRkdGSUZLRk1GT0ZRRlRGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGYG8tRlxvNiYtRiw2Ji1GXG82Ji1GLDYoLUZcbzYmLUYsNigtSSNtbkdGJDYkUSIxRidGQEZgb0Zqc0Zmb0Zpb0ZARkBGYXJGZHJGYG8tRlt0NiRGNUZARmZvRmlvRkBGQEZhckZkckZmb0Zpb0ZARkBGYXJGZHJGZm9GaW9GQEZARmFyRmRyRmZvRmlvRkBGQEZmb0Zpb0ZA">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1JI21pR0YuNiNRJGAwYEYoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJGR4MUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GRTYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiMEdGKEkkZHgxRzYjL0knX2xvY2FsR0YmSTJfbjE0MDQxMDQzODQ5NTEwNEdGKEY9LUY6NiNRK2Amb3RpbWVzO2BGKEY9RkEtRkU2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjTTJHRig3JDckUShjb3ZfYmFzRihGZG83IjcjNyQ3JCIiIkZpbyIiIUZqbg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13553" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">3 &amp;mult PushPullTensor(T4, T4inv, contact_form) &amp;minus contact</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJGR4MUYnRjJGNUY8LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GaG42Ji1GLDYoLUZobjYmLUYsNiotSSNtc0dGJDYjUSVmb3JtRictRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRI00yRidGMkY1RmhvLUkjbW5HRiQ2JFEiMUYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvLUZobjYmLUYsNiYtRmhuNiYtRiw2KC1GaG42Ji1GLDYmRmFwRmVwRmhwRjxGPEZqcEZdcUZoby1GYnA2JEYxRjxGZXBGaHBGPEY8RmpwRl1xRmVwRmhwRjxGPEZqcEZdcUZlcEZocEY8RjxGanBGXXFGZXBGaHBGPEY8RmVwRmhwRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1EkYDBgRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRjY2I1EkZHgxRigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJWZvcm1GKEkjTTJHRigiIiI3IzckNyNGSyIiIUZD</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L13555" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Distinguished curves</Text-field></Title>
<Group labelreference="L13935" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">U is g+</Text-field><Text-field style="Text" layout="Normal">Pp is G+ = exp(g+)</Text-field><Text-field style="Text" layout="Normal">p0 is g0</Text-field><Text-field style="Text" layout="Normal">P0 is G0 = exp(p0)</Text-field><Text-field style="Text" layout="Normal">m is g-</Text-field><Text-field style="Text" layout="Normal">M is exp(m), affine chart in G/P</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">U:= Matrix(7, [0, z1, z2, s, w1, w2, 0, 0, 0, 0, -sqrt(2)*z2, 0, -s/sqrt(2), -w1, 0, 0, 0, sqrt(2)*z1, s/sqrt(2), 0, -w2, 0, 0, 0, 0, -sqrt(2)*z2, sqrt(2)*z1, s, 0, 0, 0, 0, 0, 0, -z1, 0, 0, 0, 0, 0, 0, -z2, 0, 0, 0, 0, 0, 0, 0]):</Text-field>
</Input>
</Group>
<Group labelreference="L13920" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pp:= MatrixExponential(U):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13927" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">p0:= Matrix(7, [a+d, 0, 0, 0, 0, 0, 0, 0, a, b, 0, 0, 0, 0, 0, c, d, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -a, -c, 0, 0, 0, 0, 0, -b, -d, 0, 0, 0, 0, 0, 0, 0, -a-d]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14103" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P0:= Matrix(7, [a*d-b*c, 0, 0, 0, 0, 0, 0, 0, a, b, 0, 0, 0, 0, 0, c, d, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, d/(a*d-b*c), -c/(a*d-b*c), 0, 0, 0, 0, 0, -b/(a*d-b*c), a/(a*d-b*c), 0, 0, 0, 0, 0, 0, 0, 1/(a*d-b*c)]):</Text-field>
</Input>
</Group>
<Group labelreference="L14086" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L14095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">X is in g[-1]</Text-field><Text-field style="Text" layout="Normal">R is in g[-2]</Text-field><Text-field style="Text" layout="Normal">Y is in g[-3]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X:= Matrix(7, [0$7, x1, 0$6, x2, 0$7, -sqrt(2)*x2, sqrt(2)*x1, 0$7, -sqrt(2)*x2, 0$6, sqrt(2)*x1, 0$7, -x1, -x2, 0]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14102" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R:= Matrix(7, [0$21, r, 0$8, r/sqrt(2), 0$5, -r/sqrt(2), 0$8, r, 0$3]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Y:= Matrix(7, [0$28, y1, 0$6, y2, 0$7, -y1, -y2, 0$4]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expX:= MatrixExponential(X):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expR:= MatrixExponential(R):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expY:= MatrixExponential(Y):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expXRY:= MatrixExponential(X+R+Y):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(expX[i, 1], i=1..7)], [seq((expX.P0.Pp)[i, 1]/(a*d-b*c), i=1..7)]; [seq(expXRY[i, 1], i=1..7)], [seq((expXRY.P0.Pp)[i, 1]/(a*d-b*c), i=1..7)]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNjItSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR0ZAL0Y1USdpdGFsaWNGJ0Y3LUZSNiVRI3gyRidGVUZXRjctRjE2JFEiMEYnRjRGN0ZmbkY3RmZuRjdGZm4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GODYtUSgmY29tbWE7RidGNEY7Rj5GQUZDRkVGR0ZJRktGTkYrRjQ=">NiQ3KSIiIkkjeDFHJSpwcm90ZWN0ZWRHSSN4MkdGJiIiIUYoRihGKEYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNjItSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR0ZAL0Y1USdpdGFsaWNGJ0Y3LUZSNiVRI3gyRidGVUZXRjctRlI2JVEickYnRlVGV0Y3LUYjNiYtRlI2JVEjeTFGJ0ZVRlctRjg2LVEoJm1pbnVzO0YnRjRGOy9GP0Y9RkFGQ0ZFRkdGSS9GTFEsMC4yMjIyMjIyZW1GJy9GT0Zjby1JJm1mcmFjR0YkNigtRiM2KEZmbi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY7RmFvRkFGQ0ZFRkdGSUZLL0ZPRk0tSSZtc3FydEdGJDYjLUYxNiRRIjJGJ0Y0RmpvRllGNC1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGPUY0RjctRiM2Ji1GUjYlUSN5MkYnRlVGVy1GODYtUScmcGx1cztGJ0Y0RjtGYW9GQUZDRkVGR0ZJRmJvRmRvLUZmbzYoLUYjNihGZm5Gam9GXnBGam9GUUY0RmRwRmdwRmlwRlxxRl5xRjRGNy1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjRGO0Zhb0ZBRkNGRUZHRklGYm9GZG8tRiM2JkZbb0Zqb0ZRRjRGXm8tRiM2JkZicUZqb0ZZRjRGZXEtRmZvNigtSSVtc3VwR0YkNiVGZm5GYXAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFwRmdwRmlwRlxxRl5xRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GODYtUSgmY29tbWE7RidGNEY7Rj5GQUZDRkVGR0ZJRktGTkYrRjQ=">NiQ3KSIiIkkjeDFHJSpwcm90ZWN0ZWRHSSN4MkdGJkkickdGJiwmSSN5MUdGJkYkKiojRiQiIiVGJEYoRiQpIiIjI0YkRi9GJEYnRiQhIiIsJkkjeTJHRiZGJCoqRixGJEYoRiRGLkYkRiVGJEYkLCgqJkYqRiRGJUYkRjEqJkYzRiRGJ0YkRjEqJkYwRiQpRihGL0YkRiRGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13861" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Define the projection G -&gt; G/P</Text-field>
</Input>
</Group>
<Group labelreference="L13873" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj:= A -&gt; simplify([seq(A[i, 1]/A[1, 1], i = 2 .. 4), A[5, 1]/A[1, 1]+A[3, 1]*A[4, 1]/((2*sqrt(2))*A[1, 1]^2), A[6, 1]/A[1, 1]-A[2, 1]*A[4, 1]/((2*sqrt(2))*A[1, 1]^2)]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(expX), Proj(expR), Proj(expY), Proj(expXRY)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEjeDJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RjpGWEY6RlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GOzYtUSgmY29tbWE7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYmLUYjNi5GWEY6RlhGOi1GMTYlUSJyRidGNEY3RjpGWEY6RlhGZm5GaW5GPkY+RltvRl5vRmFvLUYsNiYtRiM2LkZYRjpGWEY6RlhGOi1GMTYlUSN5MUYnRjRGN0Y6LUYxNiVRI3kyRidGNEY3RmZuRmluRj5GPkZbb0Zeb0Zhby1GLDYmLUYjNi5GMEY6RlVGOkZob0Y6Rl9wRjpGYnBGZm5GaW5GPkY+RltvRl5vRj4=">NiY3J0kjeDFHJSpwcm90ZWN0ZWRHSSN4MkdGJSIiIUYnRic3J0YnRidJInJHRiVGJ0YnNydGJ0YnRidJI3kxR0YlSSN5MkdGJTcnRiRGJkYpRitGLA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13864" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(expX.Pp), Proj(expR.Pp), Proj(expY.Pp), Proj(expXRY.Pp)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEjeDJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RjpGWEY6RlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GOzYtUSgmY29tbWE7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYmLUYjNi5GWEY6RlhGOi1GMTYlUSJyRidGNEY3RjpGWEY6RlhGZm5GaW5GPkY+RltvRl5vRmFvLUYsNiYtRiM2LkZYRjpGWEY6RlhGOi1GMTYlUSN5MUYnRjRGN0Y6LUYxNiVRI3kyRidGNEY3RmZuRmluRj5GPkZbb0Zeb0Zhby1GLDYmLUYjNi5GMEY6RlVGOkZob0Y6Rl9wRjpGYnBGZm5GaW5GPkY+RltvRl5vRj4=">NiY3J0kjeDFHJSpwcm90ZWN0ZWRHSSN4MkdGJSIiIUYnRic3J0YnRidJInJHRiVGJ0YnNydGJ0YnRidJI3kxR0YlSSN5MkdGJTcnRiRGJkYpRitGLA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13851" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(expX.P0), Proj(expR.P0), Proj(expY.P0), Proj(expXRY.P0)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEjeDJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RjpGWEY6RlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GOzYtUSgmY29tbWE7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYmLUYjNi5GWEY6RlhGOi1GMTYlUSJyRidGNEY3RjpGWEY6RlhGZm5GaW5GPkY+RltvRl5vRmFvLUYsNiYtRiM2LkZYRjpGWEY6RlhGOi1GMTYlUSN5MUYnRjRGN0Y6LUYxNiVRI3kyRidGNEY3RmZuRmluRj5GPkZbb0Zeb0Zhby1GLDYmLUYjNi5GMEY6RlVGOkZob0Y6Rl9wRjpGYnBGZm5GaW5GPkY+RltvRl5vRj4=">NiY3J0kjeDFHJSpwcm90ZWN0ZWRHSSN4MkdGJSIiIUYnRic3J0YnRidJInJHRiVGJ0YnNydGJ0YnRidJI3kxR0YlSSN5MkdGJTcnRiRGJkYpRitGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">t:='t':</Text-field>
</Input>
</Group>
<Group labelreference="L14004" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curves in direction g[-1]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14003" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xt:= MatrixExponential(eval(t*X, {x1=v1, x2=v2})):</Text-field>
</Input>
</Group>
<Group labelreference="L13837" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curves in direction g[-2]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13822" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Rt:= MatrixExponential(eval(t*R, {r=1})):</Text-field>
</Input>
</Group>
<Group labelreference="L13834" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curves in direction g[-]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13925" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">XRYt:= MatrixExponential(eval(t*(X+R+Y), {x1=v1, x2=v2, r=v3, y1=v4, y2=v5})):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13833" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(Xt), Proj(P0.Xt)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2Ji1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlMtRjM2JVEjdjFGJ0Y2RjlGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPRlEvRlVRLDAuMzMzMzMzM2VtRictRiM2JkYyRjwtRjM2JVEjdjJGJ0Y2RjlGQEZZLUkjbW5HRiQ2JFEiMEYnRkBGWUZeb0ZZRl5vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERkBGQC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj02LVEoJmNvbW1hO0YnRkBGQkZmbkZHRklGS0ZNRk9GUUZnbi1GLDYmLUYjNi4tSSZtZnJhY0dGJDYoLUYjNiZGMkY8LUYsNiQtRiM2Ji1GIzYmLUYzNiVRImFGJ0Y2RjlGPEZWRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmZxLUYjNiYtRjM2JVEiYkYnRjZGOUY8RltvRkBGQEZARkAtRiM2Ji1GIzYmRl9xRjwtRjM2JVEiZEYnRjZGOUZALUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk9GZXFGZ3EtRiM2JkZqcUY8LUYzNiVRImNGJ0Y2RjlGQEZALyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0ZERlktRmVwNigtRiM2JkYyRjwtRiw2JC1GIzYmLUYjNiZGaXJGPEZWRkBGYnEtRiM2JkZhckY8RltvRkBGQEZARkBGXXJGXHNGX3NGYnNGZHNGWUZeb0ZZRl5vRllGXm9GYm9GZW9GQEZARmdvRmpvRkA=">NiQ3JyomSSJ0RzYiIiIiSSN2MUdGJkYnKiZGJUYnSSN2MkdGJkYnIiIhRitGKzcnKihGJUYnLCYqJkkiYUdGJkYnRihGJ0YnKiZJImJHRiZGJ0YqRidGJ0YnLCYqJkYwRidJImRHRiZGJ0YnKiZGMkYnSSJjR0YmRichIiJGOCooRiVGJywmKiZGN0YnRihGJ0YnKiZGNUYnRipGJ0YnRidGM0Y4RitGK0Yr</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dist1:= Proj(Pp.Xt)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmZGlzdDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tSSZtZnJhY0dGJDYoLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRI3YxRidGL0YyRjktRiM2KC1GIzYoLUYsNiVRI3oxRidGL0YyRmZuRllGZm5GXG9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2KC1GLDYlUSN6MkYnRi9GMkZmbkZZRmZuLUYsNiVRI3YyRidGL0YyRjlGZm8tSSNtbkdGJDYkUSIxRidGOUY5LyUubGluZXRoaWNrbmVzc0dGZ3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmluL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNigtRiM2JkZZRmZuRmFwRjlGX29GaHBGanBGXXFGX3FGYXEtRmVwNiRRIjBGJ0Y5RmFxRltyRmFxRltyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZkaXN0MUdGKDcnKihJInRHRigiIiJJI3YxR0YoRjEsKCooRjBGMUYyRjFJI3oxR0YoRjFGMSooRjBGMUkjdjJHRihGMUkjejJHRihGMUYxRjFGMSEiIiooRjBGMUY3RjFGM0Y5IiIhRjtGOzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13831" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dist1a:= Proj(expXRY.Pp.Xt)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdkaXN0MWFHRig3JyomLCYqJiwoKihJI3YxR0YoIiIiSSN4MUdGJkY1SSN6MUdGKEY1RjUqKEkjdjJHRihGNUY2RjVJI3oyR0YoRjVGNUY0RjVGNUkidEdGKEY1RjVGNkY1RjUsJkY1RjUqJiwmKiZGNEY1RjdGNUY1KiZGOUY1RjpGNUY1RjVGO0Y1RjUhIiIqJiwmKiYsKCooRjRGNUkjeDJHRiZGNUY3RjVGNSooRjlGNUZHRjVGOkY1RjVGOUY1RjVGO0Y1RjVGR0Y1RjVGPEZBKiYsLCoqKSIiIyNGNUZNRjVGO0Y1RjRGNUZHRjVGQSoqRkxGNUY7RjVGOUY1RjZGNUY1KipJInJHRiZGNUY7RjVGNEY1RjdGNUY1KipGUUY1RjtGNUY5RjVGOkY1RjVGUUY1RjUsKCooRjtGNUY0RjVGN0Y1RjUqKEY7RjVGOUY1RjpGNUY1RjVGNUZBLCQqKCNGNSIiJUY1LCoqLiIiJEY1RjtGNUY8RjVGUUY1RjlGNUZMRjVGNSomLCgqJiwoKipGTUY1RjZGNUZHRjVGOkY1RkEqKEZZRjVJI3kxR0YmRjUpRjpGTUY1RjUqJkZNRjVGNkY1RjVGNSlGOUZNRjVGNSoqRk1GNUY0RjUsKComRjpGNSlGR0ZNRjVGQSomLCYqJkY2RjVGN0Y1RjVGNUY1RjVGR0Y1RjUqKkZZRjVGXW9GNUY3RjVGOkY1RkFGNUY5RjVGQSoqRk1GNSlGNEZNRjVGN0Y1LCYqJEZkb0Y1RjUqKEZNRjVGXW9GNUY3RjVGNUY1RjVGNSlGO0ZNRjVGNSomLCYqJiwmKihGTUY1RjZGNUZHRjVGQSooIiIpRjVGXW9GNUY6RjVGNUY1RjlGNUY1KihGTUY1RjRGNSwmRlxwRjUqKEZZRjVGXW9GNUY3RjVGNUY1RjVGNUY7RjVGNSomRllGNUZdb0Y1RjVGNSlGPEZNRkFGNSwkKihGWEY1LCoqLkZmbkY1RjRGNUY7RjVGPEY1RlFGNUZMRjVGQSomLCgqJiwoKipGTUY1RjZGNUZHRjVGN0Y1RkEqKEZZRjVJI3kyR0YmRjUpRjdGTUY1RjUqJkZNRjVGR0Y1RjVGNUZqb0Y1RjUqKkZNRjUsKComKUY2Rk1GNUY3RjVGNSomLCYqJkZHRjVGOkY1RkFGNUZBRjVGNkY1RjUqKkZZRjVGZXFGNUY3RjVGOkY1RjVGNUY5RjVGNEY1RjUqKkZNRjVGYG9GNUY6RjUsJiokRltyRjVGNSooRk1GNUZlcUY1RjpGNUY1RjVGNUY1Rl5wRjVGNSomLCYqJiwmRmNwRkEqKEZlcEY1RmVxRjVGN0Y1RjVGNUY0RjVGNSooRk1GNUY5RjUsJkZickY1KihGWUY1RmVxRjVGOkY1RjVGNUY1RjVGO0Y1RjUqJkZZRjVGZXFGNUY1RjVGanBGQUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13845" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(Rt), Proj(P0.Rt)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGMEY3LUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR0ZAL0Y1USdpdGFsaWNGJ0Y3RjBGN0YwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRjg2LVEoJmNvbW1hO0YnRjRGO0Y+RkFGQ0ZFRkdGSUZLRk4tRiw2Ji1GIzYuRjBGN0YwRjctSSZtZnJhY0dGJDYoRlEtRiM2Ji1GIzYmLUZSNiVRImFGJ0ZVRlctRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGOy9GP0Y9RkFGQ0ZFRkdGSUZLL0ZPRk0tRlI2JVEiZEYnRlVGV0Y0LUY4Ni1RKCZtaW51cztGJ0Y0RjtGYnBGQUZDRkVGR0ZJL0ZMUSwwLjIyMjIyMjJlbUYnL0ZPRltxLUYjNiYtRlI2JVEiYkYnRlVGV0ZfcC1GUjYlUSJjRidGVUZXRjRGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPUY3RjBGN0YwRllGZm5GNEY0RmhuRltvRjQ=">NiQ3JyIiIUYkSSJ0RzYiRiRGJDcnRiRGJComLCYqJkkiYUdGJiIiIkkiZEdGJkYsRiwqJkkiYkdGJkYsSSJjR0YmRiwhIiJGMUYlRixGJEYk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dist2:= Proj(Pp.Rt)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZkaXN0MkdGKDcnLCQqKEkidEdGKCIiIiwmKihJI3oyR0YoRjIsJiomSSJzR0YoRjJGMUYyRjIiIilGMkYyKSIiIyNGMkY7RjJGMiooIiIlRjJGMUYySSN3MUdGKEYyRjJGMiwoRjlGMiomLCgqJkY7RjIpRjhGO0YyRjIqKEY+RjJGP0YySSN6MUdGKEYyISIiKihGPkYySSN3MkdGKEYyRjVGMkZHRjIpRjFGO0YyRjIqKEY5RjJGOEYyRjFGMkYyRkdGRyooRjFGMiwmKihGRkYyRjZGMkY6RjJGMiooRj5GMkYxRjJGSUYyRkdGMkZARkcsJCoqRjtGMkYxRjIsJkY3RjJGO0YyRjIsKEY+RjIqJiwoKiRGREYyRjIqKEY7RjJGP0YyRkZGMkZHKihGO0YyRklGMkY1RjJGR0YyRkpGMkYyKihGPkYyRjhGMkYxRjJGMkZHRjIsJCoqIyIiJEY7RjIpRjFGZ25GMiwmKiojRjtGZ25GMkZJRjJGUkYyRjpGMkYyKiYsJiomLChGVkYyKigjRjlGZ25GMkZGRjJGP0YyRkcqKEZhb0YyRjVGMkZJRjJGR0YyRjFGMkYyKiZGO0YyRjhGMkYyRjJGRkYyRjJGMilGU0Y7RkdGRywkKipGZm5GMkZobkYyLCYqKkZbb0YyRj9GMkZSRjJGOkYyRkcqJkY1RjJGXW9GMkYyRjJGZG9GR0ZHNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13980" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dist2a:= Proj(expXRY.Pp.Rt):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(diff(dist1, t), {t=0}), eval(diff(dist2, t), {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNi4tSSNtaUdGJDYlUSN2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEjdjJGJ0Y0RjdGOi1JI21uR0YkNiRRIjBGJ0Y+RjpGWEY6RlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GOzYtUSgmY29tbWE7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYmLUYjNi4tRiM2JS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkAvRkRGQkZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGX3AtRiM2Ji1JJm1zcXJ0R0YkNiMtRlk2JFEiMkYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZdcEZFRkdGSUZLRk1GTy9GU0ZRLUYxNiVRI3oyRidGNEY3Rj5GPkY6LUYjNiZGY3BGaXAtRjE2JVEjejFGJ0Y0RjdGPkY6LUZZNiRRIjFGJ0Y+RjpGWEY6RlhGZm5GaW5GPkY+RltvRl5vRj4=">NiQ3J0kjdjFHNiJJI3YyR0YlIiIhRidGJzcnLCQqJikiIiMjIiIiRixGLkkjejJHRiVGLiEiIiomRitGLkkjejFHRiVGLkYuRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pt:= Proj(expXRY)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JVEjeDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN4MkYnRi9GMkZXLUYsNiVRInJGJ0YvRjJGVy1GLDYlUSN5MUYnRi9GMkZXLUYsNiVRI3kyRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNwdEdGKDcnSSN4MUdGJkkjeDJHRiZJInJHRiZJI3kxR0YmSSN5MkdGJjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">tgv1:= eval(diff(Proj(expXRY.eval(Xt, {x1=v1, x2=v2})), t), {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldGd2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYlUSN2MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3YyRidGL0YyRlctRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiM2Ji1GUDYkLUYjNiYtRiM2JkZULUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEjeDJGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUYjNiZGaW5GXHAtRiw2JVEjeDFGJ0YvRjJGOUY5RjlGXHAtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjlGOUY5RlctRiM2KC1JJm1mcmFjR0YkNigtRiM2Ki1GX3E2JFEiM0YnRjlGXHBGaW5GXHAtRiw2JVEickYnRi9GMkZccEZbcUY5LUZfcTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGPS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYW9GY28tRmVxNigtRiM2JkZURlxwLUklbXN1cEdGJDYlRmBwRl5xLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5Rl5xRmJyRmVyRmhyRmpyRmNwLUZlcTYoLUYjNihGaW5GXHBGaHBGXHBGYHBGOUZecUZickZlckZockZqckY5RlctRiM2KUZeby1GZXE2KC1GIzYqRmlxRlxwRlRGXHBGXHJGXHBGW3FGOUZfckZickZlckZockZqckZjcC1GZXE2KC1GIzYoRlRGXHBGaHBGXHBGYHBGOUZecUZickZlckZockZqckZccy1GZXE2KC1GIzYmRmluRlxwLUZkczYlRmhwRl5xRmZzRjlGXnFGYnJGZXJGaHJGanJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV0Z3YxR0YoNydJI3YxR0YoSSN2MkdGKCwkKiYsJiomRi8iIiJJI3gyR0YmRjVGNSomRjBGNUkjeDFHRiZGNSEiIkY1KSIiIyNGNUY7RjVGOSwoKiojIiIkIiIlRjVGMEY1SSJyR0YmRjVGOkY1RjUqKEY8RjVGL0Y1KUY2RjtGNUY1KipGPEY1RjBGNUY4RjVGNkY1RjksKCoqRj9GNUYvRjVGQkY1RjpGNUY5KipGPEY1Ri9GNUY4RjVGNkY1RjkqKEY8RjVGMEY1KUY4RjtGNUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">tgv2:= eval(diff(Proj(expXRY.eval(Rt, {r=v3})), t), {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEldGd2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVEZYLUZVNiRRIjFGJ0Y5RlgtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY28tSSZtZnJhY0dGJDYoLUYjNigtRlU2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbi9GTkZnbi1JJm1zcXJ0R0YkNiMtRlU2JFEiMkYnRjlGXXAtRiw2JVEjeDJGJ0YvRjJGOS1GVTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlxvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFxLyUpYmV2ZWxsZWRHRj1GOUZYLUZmbzYoLUYjNihGam9GXXBGYXBGXXAtRiw2JVEjeDFGJ0YvRjJGOUZqcEZdcUZfcUZicUZkcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV0Z3YyR0YoNyciIiFGLyIiIiwkKigjIiIkIiIlRjApIiIjI0YwRjdGMEkjeDJHRiZGMCEiIiwkKihGM0YwRjZGMEkjeDFHRiZGMEYwNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pff1 := (p, V) -&gt; simplify([V[3]+sqrt(2)*p[2]*V[1]-sqrt(2)*p[1]*V[2], V[4]-(1/2)*p[2]^2*V[1]-((3/2)*p[3]/sqrt(2)-(1/2)*p[1]*p[2])*V[2], V[5]+((3/2)*p[3]/sqrt(2)+(1/2)*p[1]*p[2])*V[1]-(1/2)*p[1]^2*V[2]]):</Text-field>
</Input>
</Group>
<Group labelreference="L14105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pff2 := (p, V) -&gt; simplify([V[4]+p[2]^2*V[1]-((3/2)*p[3]/sqrt(2)+p[1]*p[2])*V[2]+(3/2)*p[2]*V[3]/sqrt(2), V[5]+((3/2)*p[3]/sqrt(2)-p[1]*p[2])*V[1]+p[1]^2*V[2]-(3/2)*p[1]*V[3]/sqrt(2)]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pff1(pt, tgv1)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(Pff2(dist2, diff(dist2,t)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(Pff1(dist1a, diff(dist1a, t))), simplify(Pff2(dist2a, diff(dist2a,t)))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGMEY3RjAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy1GODYtUSgmY29tbWE7RidGNEY7Rj5GQUZDRkVGR0ZJRktGTi1GLDYmLUYjNihGMEY3RjBGUUZURjRGNEZWRllGNA==">NiQ3JSIiIUYkRiQ3JEYkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Act := (g, x) -&gt; [g[1]+x[1], g[2]+x[2], g[3]-sqrt(2)*g[2]*x[1]+sqrt(2)*g[1]*x[2]+x[3], g[4]+(1/2)*g[2]^2*x[1]+(3/4)*g[3]*sqrt(2)*x[2]-(1/2)*x[2]*g[2]*g[1]-(3/4)*sqrt(2)*g[2]*x[3]+x[4]+(1/2)*g[1]*x[2]^2-(1/2)*g[2]*x[1]*x[2], g[5]-(3/4)*g[3]*sqrt(2)*x[1]-(1/2)*g[2]*x[1]*g[1]+(1/2)*g[1]^2*x[2]+(3/4)*sqrt(2)*g[1]*x[3]+x[5]-(1/2)*g[1]*x[1]*x[2]+(1/2)*g[2]*x[1]^2]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Act([a1, a2, s, b1, b2], [x1, x2, r, y1, y2])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUYxNiVRI3gxRidGNEY3Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRI2EyRidGNEY3RjotRjE2JVEjeDJGJ0Y0RjdGPkZXLUYsNiotRjE2JVEic0YnRjRGNy1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZW4vRlNGZm5GW29GYnBGVEY+RjotRiw2KEZbcEZicEYwRmJwRl5vRj5GOi1GMTYlUSJyRidGNEY3Rj5GVy1GLDYyLUYxNiVRI2IxRidGNEY3RjotSSZtZnJhY0dGJDYoLUYsNiYtSSVtc3VwR0YkNiVGW29GXnAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmJwRlRGPkZecC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGQkY6LUZhcTYoLUYsNiotRl9wNiRRIjNGJ0Y+RmJwRltwRmJwRl5vRmJwRmNvRj4tRl9wNiRRIjRGJ0Y+RltyRl5yRmFyRmNyRmZvLUZhcTYoLUYsNihGXm9GYnBGW29GYnBGMEY+Rl5wRltyRl5yRmFyRmNyRmZvLUZhcTYoLUYsNipGaXJGYnBGW3BGYnBGW29GYnBGaHBGPkZcc0ZbckZeckZhckZjckY6LUYxNiVRI3kxRidGNEY3RjotRmFxNigtRiw2JkYwRmJwLUZmcTYlRl5vRl5wRmhxRj5GXnBGW3JGXnJGYXJGY3JGZm8tRmFxNigtRiw2KEZbb0ZicEZURmJwRl5vRj5GXnBGW3JGXnJGYXJGY3JGPkZXLUYsNjItRjE2JVEjYjJGJ0Y0RjdGZm8tRmFxNigtRiw2KkZpckZicEZbcEZicEZURmJwRmNvRj5GXHNGW3JGXnJGYXJGY3JGZm8tRmFxNigtRiw2KEZbb0ZicEZURmJwRjBGPkZecEZbckZeckZhckZjckY6LUZhcTYoLUYsNiYtRmZxNiVGMEZecEZocUZicEZeb0Y+Rl5wRltyRl5yRmFyRmNyRjotRmFxNigtRiw2KkZpckZicEZbcEZicEYwRmJwRmhwRj5GXHNGW3JGXnJGYXJGY3JGOi1GMTYlUSN5MkYnRjRGN0Zmby1GYXE2KC1GLDYoRjBGYnBGVEZicEZeb0Y+Rl5wRltyRl5yRmFyRmNyRjotRmFxNigtRiw2JkZbb0ZicC1GZnE2JUZURl5wRmhxRj5GXnBGW3JGXnJGYXJGY3JGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NycsJkkjYTFHNiIiIiJJI3gxRyUqcHJvdGVjdGVkR0YmLCZJI2EyR0YlRiZJI3gyR0YoRiYsKkkic0dGJUYmKigpIiIjI0YmRjBGJkYqRiZGJ0YmISIiKihGL0YmRiRGJkYrRiZGJkkickdGKEYmLDJJI2IxR0YlRiYqKEYxRiYpRipGMEYmRidGJkYmKiojIiIkIiIlRiZGL0YmRitGJkYtRiZGJioqRjFGJkYrRiZGKkYmRiRGJkYyKipGOkYmRi9GJkYqRiZGNEYmRjJJI3kxR0YoRiYqKEYxRiZGJEYmKUYrRjBGJkYmKipGMUYmRipGJkYnRiZGK0YmRjIsMkkjYjJHRiVGJioqRjpGJkYvRiZGJ0YmRi1GJkYyKipGMUYmRipGJkYnRiZGJEYmRjIqKEYxRiYpRiRGMEYmRitGJkYmKipGOkYmRi9GJkYkRiZGNEYmRiZJI3kyR0YoRiYqKkYxRiZGJEYmRidGJkYrRiZGMiooRjFGJkYqRiYpRidGMEYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13889" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(Act(pt, dist1)-dist1a)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(diff(Act([x1, x2, r, y1, y2], [a1, a2, s, b1, b2]), a1), {a1 = 0, a2 = 0, b1 = 0, b2 = 0, s = 0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GWS1GLDYmLUkmbXNxcnRHRiQ2Iy1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RldGP0ZBRkNGRUZHRkkvRk1GSy1JI21pR0YkNiVRI3gyRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjJGMkY1LUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JUZhb0Zqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRlFGam4vJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRjtGNS1GLDYnRlQtRmpvNigtRiw2KC1GLzYkUSIzRidGMkZdby1GYm82JVEickYnRmVvRmdvRl1vRmduRjItRi82JFEiNEYnRjJGYXBGY3BGZnBGaHAtRjY2LVEoJm1pbnVzO0YnRjJGOUZXRj9GQUZDRkVGR0ZYRlotRmpvNigtRiw2JkZhb0Zdby1GYm82JVEjeDFGJ0Zlb0Znb0YyRmpuRmFwRmNwRmZwRmhwRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiIiIiEsJComKSIiIyNGI0YoRiNJI3gyRyUqcHJvdGVjdGVkR0YjISIiLCQqJkYpRiMpRipGKEYjRiMsJiooIyIiJCIiJUYjSSJyR0YrRiNGJ0YjRiwqKEYpRiNGKkYjSSN4MUdGK0YjRiw=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13890" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(tgv1, {v1 = 1, v2 = 0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GWS1GLDYmLUkmbXNxcnRHRiQ2Iy1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RldGP0ZBRkNGRUZHRkkvRk1GSy1JI21pR0YkNiVRI3gyRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjJGMkY1LUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JUZhb0Zqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRlFGam4vJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRjtGNS1GLDYnRlQtRmpvNigtRiw2KC1GLzYkUSIzRidGMkZdby1GYm82JVEickYnRmVvRmdvRl1vRmduRjItRi82JFEiNEYnRjJGYXBGY3BGZnBGaHAtRjY2LVEoJm1pbnVzO0YnRjJGOUZXRj9GQUZDRkVGR0ZYRlotRmpvNigtRiw2JkZhb0Zdby1GYm82JVEjeDFGJ0Zlb0Znb0YyRmpuRmFwRmNwRmZwRmhwRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyciIiIiIiEsJComKSIiIyNGI0YoRiNJI3gyRyUqcHJvdGVjdGVkR0YjISIiLCQqJkYpRiMpRipGKEYjRiMsJiooIyIiJCIiJUYjSSJyR0YrRiNGJ0YjRiwqKEYpRiNGKkYjSSN4MUdGK0YjRiw=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13888" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(tgv1, {v1 = 0, v2 = 1})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjFGJ0YyRjUtRiw2Ji1JJm1zcXJ0R0YkNiMtRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0YyRjUtRiw2Ji1JJm1mcmFjR0YkNigtRiw2KC1GLzYkUSIzRidGMkZaLUZqbjYlUSJyRidGXW9GX29GWkZURjItRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0ZRLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRjstRjY2LVEoJm1pbnVzO0YnRjJGOUZnbkY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GXnEtRmRvNigtRiw2Ji1Gam42JVEjeDJGJ0Zdb0Zfb0ZaRmluRjJGV0ZhcEZjcEZmcEZocEYyRjUtRmRvNigtSSVtc3VwR0YkNiVGaW5GVy8lMXN1cGVyc2NyaXB0c2hpZnRHRjFGV0ZhcEZjcEZmcEZocC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiEiIiIqJikiIiMjRiRGJ0YkSSN4MUclKnByb3RlY3RlZEdGJCwmKigjIiIkIiIlRiRJInJHRipGJEYmRiRGJCooRihGJEkjeDJHRipGJEYpRiQhIiIsJComRihGJClGKUYnRiRGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13882" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13878" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13862" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13838" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">G2/P2</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13832" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">U2 := Matrix([[0, 0, z2, w1, s, w2, 0], [0, 0, z1, -sqrt(2)*z2, 0, -w1/sqrt(2), -s], [0, 0, 0, 0, w1/sqrt(2), 0, -w2], [0, 0, 0, 0, -sqrt(2)*z2, 0, w1], [0$7], [0, 0, 0, 0, -z1, 0, -z2], [0$7]])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNVMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY7LUkkbXRyR0YkNiwtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y8LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvRmduLUZobjYoLUYvNiVRI3oyRidGMkY1Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYvNiVRI3cxRidGMkY1Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYvNiVRInNGJ0YyRjVGXm9GYW9GY29GZW9GaG8tRmhuNigtRi82JVEjdzJGJ0YyRjVGXm9GYW9GY29GZW9GaG9GZ25GXm9GYW9GY28tRmVuNixGZ25GZ24tRmhuNigtRi82JVEjejFGJ0YyRjVGXm9GYW9GY29GZW9GaG8tRmhuNigtRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGXXItRiw2Ji1JJm1zcXJ0R0YkNiMtRltvNiRRIjJGJ0Y8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGW3NGXHBGPEY8Rl5vRmFvRmNvRmVvRmhvRmduLUZobjYoLUYsNiVGaXEtSSZtZnJhY0dGJDYoLUYsNiZGYXJGZ3JGYXBGPEZkci8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpzLyUpYmV2ZWxsZWRHRkBGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYlRmlxRmZwRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNixGZ25GZ25GZ25GZ24tRmhuNihGYXNGXm9GYW9GY29GZW9GaG9GZ24tRmhuNigtRiw2JUZpcUZbcUY8Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYsRmduRmduRmduRmduRmVxRmduRl9wRl5vRmFvRmNvLUZlbjYsRmduRmduRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYsRmduRmduRmduRmduLUZobjYoLUYsNiVGaXFGYnFGPEZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KC1GLDYlRmlxRlxwRjxGXm9GYW9GY29GZW9GaG9GXm9GYW9GY29GXXUvJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmpzL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zldi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zgdy8lJmZyYW1lR0Zgdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkAvJS1lcXVhbGNvbHVtbnNHRkAvJS1kaXNwbGF5c3R5bGVHRkAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmh4RjwtRlM2KC1GLDYmLUZYNjstRmVuNiwtRmhuNigtRltvNiZGXW9GY3hGZnhGPEZeb0Zhb0Zjb0Zlb0Zob0ZpeS1GaG42KC1GLzYnRl5wRjJGY3hGZnhGNUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLzYnRmNwRjJGY3hGZnhGNUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLzYnRmhwRjJGY3hGZnhGNUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLzYnRl1xRjJGY3hGZnhGNUZeb0Zhb0Zjb0Zlb0Zob0ZpeUZeb0Zhb0Zjby1GZW42LEZpeUZpeS1GaG42KC1GLzYnRmRxRjJGY3hGZnhGNUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYnLUY5Ni9GW3JGY3hGZnhGPEY+RkFGQ0ZFRkdGSUZLRlxyRl5yLUYsNigtRmJyNiQtRltvNiZGZnJGY3hGZnhGPEZjeEZnckZfekZjeEZmeEY8RmN4RmZ4RjxGXm9GYW9GY29GZW9GaG9GaXktRmhuNigtRiw2J0ZnW2wtRiw2KC1GYnM2KS1GW282JkZnb0ZjeEZmeEY8Rl1cbEZmc0Zoc0ZbdEZddEZjeEZnci1GLDYoRltcbEZnckZjekZjeEZmeEY8RmN4RmZ4RjxGY3hGZnhGPEZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GLDYnRmdbbEZnekZjeEZmeEY8Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYsRml5Rml5Rml5Rml5LUZobjYoRmNcbEZeb0Zhb0Zjb0Zlb0Zob0ZpeS1GaG42KC1GLDYnRmdbbEZbW2xGY3hGZnhGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42LEZpeUZpeUZpeUZpeUZjW2xGaXlGYXpGXm9GYW9GY28tRmVuNixGaXlGaXlGaXlGaXlGaXlGaXlGaXlGXm9GYW9GY28tRmVuNixGaXlGaXlGaXlGaXktRmhuNigtRiw2J0ZnW2xGYVtsRmN4RmZ4RjxGXm9GYW9GY29GZW9GaG9GaXktRmhuNigtRiw2J0ZnW2xGX3pGY3hGZnhGPEZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjb0ZpXWxGaXVGXHZGXnZGX3ZGYXZGY3ZGZnZGaHZGW3dGXndGYXdGY3dGZXdGaHdGandGXHhGXnhGYXhGY3hGZnhGPEZjeEZmeEY8L0ZceVEiW0YnL0ZfeVEiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYjLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2LC1JJG10ZEdGJDYoLUkjbW5HRiQ2JlEiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRkYvJStncm91cGFsaWduR0ZGLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRk1GNC1GNTYoLUkjbWlHRiQ2J1EjejJGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y7Rj4vRkJRJ2l0YWxpY0YnRkRGR0ZJRktGTi1GNTYoLUZTNidRI3cxRidGVkY7Rj5GWUZERkdGSUZLRk4tRjU2KC1GUzYnUSJzRidGVkY7Rj5GWUZERkdGSUZLRk4tRjU2KC1GUzYnUSN3MkYnRlZGO0Y+RllGREZHRklGS0ZORjRGREZHRkktRjI2LEY0RjQtRjU2KC1GUzYnUSN6MUYnRlZGO0Y+RllGREZHRklGS0ZOLUY1NigtRiw2JC1JI21vR0YkNi9RKiZ1bWludXMwO0YnRjtGPkZBLyUmZmVuY2VHRkAvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3EtRiw2JS1JJm1zcXJ0R0YkNiQtRjg2JlEiMkYnRjtGPkZBRjstRmBwNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRmNwRmVwRmdwRmlwRltxRl1xRl9xL0ZicVEmMC4wZW1GJy9GZXFGYnJGUkZERkdGSUZLRk5GNC1GNTYoLUYsNiRGX3AtRiw2JS1JJm1mcmFjR0YkNiktRjg2JkZNRjtGPkZBRltyLyUubGluZXRoaWNrbmVzc0dGTS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjcy8lKWJldmVsbGVkR0ZARjtGXnItRiw2JUZocUZeckZnbkZERkdGSUZLRk4tRjU2KC1GLDYkRl9wRlxvRkRGR0ZJRktGTkZERkdGSS1GMjYsRjRGNEY0RjQtRjU2KEZockZERkdGSUZLRk5GNC1GNTYoLUYsNiRGX3BGYW9GREZHRklGS0ZORkRGR0ZJLUYyNixGNEY0RjRGNEZbcEY0RmVuRkRGR0ZJLUYyNixGNEY0RjRGNEY0RjRGNEZERkdGSS1GMjYsRjRGNEY0RjQtRjU2KC1GLDYkRl9wRmhvRkRGR0ZJRktGTkY0LUY1NigtRiw2JEZfcEZSRkRGR0ZJRktGTkZERkdGSUZodC8lJmFsaWduR1ElYXhpc0YnL0ZFUSliYXNlbGluZUYnL0ZIRmNzL0ZKUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGWC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmB2LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt3LyUmZnJhbWVHRlt3LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGQC8lLWVxdWFsY29sdW1uc0dGQC8lLWRpc3BsYXlzdHlsZUdGQC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZodkY7Rj5GQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13835" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pp2:=MatrixExponential(U2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P02:= Matrix(7, [[a, b, 0, 0, 0, 0, 0], [c, d, 0, 0, 0, 0, 0], [0, 0, -a^2/(-a*d+b*c), -a*sqrt(2)*b/(-a*d+b*c), 0, -b^2/(-a*d+b*c), 0], [0, 0, -a*sqrt(2)*c/(-a*d+b*c), -(a*d+b*c)/(-a*d+b*c), 0, -b*d*sqrt(2)/(-a*d+b*c), 0], [0, 0, 0, 0, -a/(-a*d+b*c), 0, b/(-a*d+b*c)], [0, 0, -c^2/(-a*d+b*c), -d*sqrt(2)*c/(-a*d+b*c), 0, -d^2/(-a*d+b*c), 0], [0, 0, 0, 0, c/(-a*d+b*c), 0, -d/(-a*d+b*c)]])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">X2 is in g[-1]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13865" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">X2:= Matrix([[0$7], [0$7], [x2, x1, 0, 0, 0, 0, 0], [y1, -sqrt(2)*x2, 0, 0, 0, 0, 0], [0, 0, y1/sqrt(2), -sqrt(2)*x2, 0, -x1, 0], [y2, -y1/sqrt(2), 0, 0, 0, 0, 0], [0, 0, -y2, y1, 0, -x2, 0]]):</Text-field>
</Input>
</Group>
<Group labelreference="L13825" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">R2 is in g[-2]</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">R2:= Matrix([[0$7], [0$7], [0$7], [0$7], [r, 0$6], [0$7], [0, -r, 0, 0, 0, 0, 0]]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14007" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expX2:= MatrixExponential(X2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14015" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expR2:= MatrixExponential(R2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13860" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expXR2:= MatrixExponential(X2 + R2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13996" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">seq((expXR2.P02.Pp2)[i,1]/(a*d-b*c), i=1..7)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkmbWZyYWNHRiQ2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1GIzYmRi4tSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlMtRi82JVEiZEYnRjJGNUZALUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGZ24tRiM2Ji1GLzYlUSJiRidGMkY1RjwtRi82JVEiY0YnRjJGNUZARkAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkQtRj02LVEoJmNvbW1hO0YnRkBGQi9GRkY0RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihGXm9GOEZhb0Zkb0Znb0Zpb0ZbcC1GLDYoLUYjNiYtRiM2Ji1GLzYlUSN4MkYnRjJGNUY8Ri5GQC1GPTYtUScmcGx1cztGJ0ZARkJGRUZHRklGS0ZNRk9GZm5GaG4tRiM2Ji1GLzYlUSN4MUYnRjJGNUY8Rl5vRkBGQEY4RmFvRmRvRmdvRmlvRltwLUYsNigtRiM2Ji1GIzYmLUYvNiVRI3kxRidGMkY1RjxGLkZARlktRiM2KC1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIyRidGQEY8RmlwRjxGXm9GQEZARjhGYW9GZG9GZ29GaW9GW3AtRiw2KC1GIzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1GLzYlUSJyRidGMkY1RlktRiw2KC1GIzYoRmpxRjxGX3JGPEZpcEZALUZjcjYkUSI0RidGQEZhb0Zkb0Znb0Zpb0ZZLUYsNigtRiM2JkZhcUY8LUYvNiVRI3kyRidGMkY1RkBGYnJGYW9GZG9GZ29GaW9GQEZARjxGLkZARlxxLUYjNiYtRl1zNiQtRiM2Ji1GLDYoLUYjNihGanFGPEZfckY8RmFxRkBGYnJGYW9GZG9GZ29GaW9GXHEtSSVtc3VwR0YkNiVGaXBGYnIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkBGQEY8Rl5vRkBGQEY4RmFvRmRvRmdvRmlvRltwLUYsNigtRiM2Ji1GIzYmRl90RjxGLkZARlktRiw2KC1GIzYoRmpxRjxGX3JGPEZeb0ZARmJyRmFvRmRvRmdvRmlvRkBGOEZhb0Zkb0Znb0Zpb0ZbcC1GLDYoLUYjNiYtRiM2Ji1GXXM2JC1GIzYnLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GT0ZmbkZobi1GIzYmRl90RjxGaXBGQEZccS1GLDYoLUZddTYlRmpxRmJyRl91RmJyRmFvRmRvRmdvRmlvRkBGQEY8Ri5GQEZccS1GIzYmLUZdczYkLUYjNilGZnZGYXNGWUZbdEZZRmRzRkBGQEY8Rl5vRkBGQEY4RmFvRmRvRmdvRmlvRkA=">NikqJkkiYUc2IiIiIiwmKiZGJEYmSSJkR0YlRiZGJiomSSJiR0YlRiZJImNHRiVGJiEiIkYtKiZGLEYmRidGLSomLCYqJkYkRiZJI3gyRyUqcHJvdGVjdGVkR0YmRiYqJkYsRiZJI3gxR0YzRiZGJkYmRidGLSomLCYqJkkjeTFHRjNGJkYkRiZGJiooKSIiIyNGJkY8RiZGMkYmRixGJkYtRiZGJ0YtKiYsJiomLChJInJHRjNGJioqI0YmIiIlRiZGOUYmRjtGJkYyRiZGLSooRj1GJkY1RiZJI3kyR0YzRiZGLUYmRiRGJkYmKiYsJioqRj1GJkY5RiZGO0YmRjVGJkYmKiQpRjJGPEYmRiZGJkYsRiZGJkYmRidGLSomLCYqJkZHRiZGJEYmRiYqKkY9RiZGOUYmRjtGJkYsRiZGLUYmRidGLSomLCYqJiwmKiZGR0YmRjJGJkYtKiZGPUYmKUY5RjxGJkYmRiZGJEYmRiYqJiwoRkJGLUZGRi1GQ0YtRiZGLEYmRiZGJkYnRi0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">[expXR2[3, 2], expXR2[3, 1], expXR2[4, 1], expXR2[6, 1], expXR2[5, 1]+1/2*(expXR2[3, 2]*expXR2[6, 1]+expXR2[3, 1]*expXR2[4, 1]/sqrt(2))]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI3gyRidGMkY1RjgtRi82JVEjeTFGJ0YyRjVGOC1GLzYlUSN5MkYnRjJGNUY4LUYvNiVRInJGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NydJI3gxRyUqcHJvdGVjdGVkR0kjeDJHRiRJI3kxR0YkSSN5MkdGJEkickdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj := A-&gt; simplify([A[3, 2], A[3, 1], A[4, 1], A[6, 1], A[5, 1]+(1/2)*A[3, 2]*A[6, 1]+(1/2)*A[3, 1]*A[4, 1]/sqrt(2)]):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(expXR2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI3gyRidGMkY1RjgtRi82JVEjeTFGJ0YyRjVGOC1GLzYlUSN5MkYnRjJGNUY4LUYvNiVRInJGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NydJI3gxRyUqcHJvdGVjdGVkR0kjeDJHRiRJI3kxR0YkSSN5MkdGJEkickdGJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13887" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(expXR2.Pp2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI3gyRidGMkY1RjgtRi82JVEjeTFGJ0YyRjVGOC1GLzYlUSN5MkYnRjJGNUY4LUYvNiVRInJGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NydJI3gxRyUqcHJvdGVjdGVkR0kjeDJHRiRJI3kxR0YkSSN5MkdGJEkickdGJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xt2:= MatrixExponential(eval(t*X2, {x1=v1, x2=v2, y1=v3, y2=v4})):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Rt2:= MatrixExponential(eval(t*R2, {r=1})):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L14090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">XRt2:= MatrixExponential(eval(t*(X2 + R2), {x1=v1, v2=v2, y1=v3, y2=v4, r=v5})):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13923" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(Xt2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZRLUYxNiVRI3YxRidGNEY3Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiZGMEY6LUYxNiVRI3YyRidGNEY3Rj5GVy1GLDYmRjBGOi1GMTYlUSN2M0YnRjRGN0Y+RlctRiw2JkYwRjotRjE2JVEjdjRGJ0Y0RjdGPkZXLUkjbW5HRiQ2JFEiMEYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NycqJkkidEc2IiIiIkkjdjFHRiVGJiomRiRGJkkjdjJHRiVGJiomRiRGJkkjdjNHRiVGJiomRiRGJkkjdjRHRiVGJiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13932" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(P02.Xt2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NycqKEkidEc2IiIiIiwoKigpSSJiR0YlIiIjRiZJI3YzR0YlRiYpRisjRiZGK0YmISIiKihGK0YmKUkiYUdGJUYrRiZJI3YxR0YlRiZGJioqIiIlRiZGMkYmRipGJkkjdjJHRiVGJkYvRiYsJiooRitGJkYyRiZJImRHRiVGJkYmKihGK0YmRipGJkkiY0dGJUYmRi9GLyooRiRGJiwoKipGLUYmRjJGJkYqRiZGLEYmRiYqJkYxRiZGNkYmRiYqJkYpRiZJI3Y0R0YlRiZGJkYmLCYqJkYyRiZGOUYmRiYqJkYqRiZGO0YmRi9GLyooRiRGJiwqKipGMkYmRi1GJkY7RiZGNkYmRiYqKkYqRiZGOUYmRi1GJkZBRiZGJiooRjJGJkY5RiZGLEYmRiYqKEYqRiZGO0YmRixGJkYmRiZGQkYvKihGJEYmLCgqKkYtRiZGO0YmRjlGJkYsRiZGJiomKUY7RitGJkY2RiZGJiomKUY5RitGJkZBRiZGJkYmRkJGLywkKiojRiZGNUYmLCwqKEYsRiYsKiooKUYyIiIkRiZGOUYmRjZGJkYmKiYsJioqRlpGJkYqRiZGO0YmRjZGJkYmKihGK0YmLCYqJkY7RiZGM0YmRiYqJkYuRiZGNkYmRi9GJkY5RiZGJkYmRjFGJkYmKipGWkYmRipGJiwmKihGKkYmRjlGJkZBRiZGJioqI0Y1RlpGJkY7RiZGNkYmLCZGOUYmRlRGL0YmRi9GJkYyRiZGJiomRilGJiwoKihGKkYmRjtGJkZBRiZGJkZORi9GUEYvRiZGJkYmRi1GJkYmKipGK0YmRllGJkY7RiYpRjZGK0YmRiYqJiwmKipGK0YmRjlGJiwmKiZGNkYmRkFGJkYmKiQpRixGK0YmRiZGJkYqRiZGJiooRitGJkYzRiYsJkZORiYqKEY5RiZGQUYmLCZGOUYmRiZGL0YmRiZGJkYmRiZGMUYmRiYqKkYrRiZGKkYmLCoqKEY7RiZGam9GJkYqRiZGJiooRitGJkZPRiZGZm9GJkYvKihGO0YmRjNGJkZBRiZGJiooRitGJiwoKihGOUYmRjZGJkZBRiZGJkZbcEYvKiZGLkYmRl1wRiZGJkYmRjlGJkYvRiZGMkYmRiYqKEYrRiZGKUYmLCYqKEYqRiZGOUYmKUZBRitGJkYmKiZGO0YmLCgqJkY5RiZGXXBGJkYmKihGK0YmRjZGJkZBRiZGJkZccEYvRiZGL0YmRiZGJilGJEYrRiYpRkJGK0YvRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13874" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">P02 acts not only by scaling</Text-field>
</Input>
</Group>
<Group labelreference="L13876" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curve in g[-1] through 0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13933" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dc1:= Proj(P02.Pp2.Xt2):</Text-field>
</Input>
</Group>
<Group labelreference="L13891" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curve in g[-1] through arbitrary point</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13934" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dc1a:= Proj(expXR2.Pp2.Xt2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(Rt2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiFGI0YjRiNJInRHNiI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Proj(P02.Rt2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1LUkmbWZyYWNHRiQ2KC1GLDYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GSy1GVTYlUSJ0RidGWEZaRjItRiw2Ji1GLDYmRlRGZm4tRlU2JVEiZEYnRlhGWkYyLUY2Ni1RKCZtaW51cztGJ0YyRjlGaW5GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmlvLUYsNiYtRlU2JVEiYkYnRlhGWkZmbi1GVTYlUSJjRidGWEZaRjJGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyciIiFGI0YjRiMqKEkiYUc2IiIiIkkidEdGJkYnLCYqJkYlRidJImRHRiZGJ0YnKiZJImJHRiZGJ0kiY0dGJkYnISIiRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curve in g[-2] through 0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dc2:= Proj(Pp2.Rt2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZGMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiYtRiw2JVEidEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduLUYsNiVRI3cyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIyRidGOUZZLUYsNiVRI3cxRidGL0YyRllGVkY5RmpvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcC8lKWJldmVsbGVkR0Y9RlxvLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxLUYjNihGZ29GWS1GLDYlUSN6MkYnRi9GMkZZRlZGOUY5RlxvLUYjNiVGXXEtRiM2Ji1GLDYlUSN6MUYnRi9GMkZZRlZGOUY5RlxvLUYjNihGVi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBxRmJxLUZjbzYoLUYjNigtSSVtc3VwR0YkNiVGVkZqby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWUZpbkZZRlxyRjlGam9GYXBGZHBGZ3BGaXBGYXItRmNvNigtRiM2KkZnb0ZZRl5wRllGaHJGWUZlcUY5LUZbcDYkUSI0RidGOUZhcEZkcEZncEZpcEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRkYzJHRig3JyomSSJ0R0YoIiIiSSN3MkdGKEYxLCQqKiNGMSIiI0YxKUY2RjVGMUkjdzFHRihGMUYwRjFGMSwkKihGN0YxSSN6MkdGKEYxRjBGMSEiIiwkKiZJI3oxR0YoRjFGMEYxRjwsKEYwRjEqKkY1RjEpRjBGNkYxRjJGMUY/RjFGPCosI0YxIiIlRjFGN0YxRjhGMUZCRjFGO0YxRjw3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Distinguished curve in g[-2] through arbitrary point</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dc2a:= Proj(expXR2.Pp2.Rt2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we use the change of coordinates in the previous section to make the computations of the invariant line in contact distribution</Text-field>
</Input>
</Group>
<Group labelreference="L13542" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x,y,p,q,z], M2):</Text-field>
</Input>
</Group>
<Group labelreference="L13540" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">DGsetup([x1,x2,y1,y2,r], DistM):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">coord_change_inv:= Transformation(M2, DistM, [x1 = sqrt(3)*x, x2 = q, y1 = -sqrt(2)*y, y2 = sqrt(3)*p, r = -3/2*x*p-3/2*q*y+3*z])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13539" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">coord_change:= InverseTransformation(coord_change_inv)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14134" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">distinguished_curve:= dc2a:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">indets(distinguished_curve)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVEiYkYnRjJGNUY4LUYvNiVRImNGJ0YyRjVGOC1GLzYlUSJkRidGMkY1RjgtRi82JVEiZUYnRjJGNUY4LUYvNiVRInJGJ0YyRjVGOC1GLzYlUSJ0RidGMkY1RjgtRi82JVEjeDFGJ0YyRjVGOC1GLzYlUSN4MkYnRjJGNUY4LUYvNiVRI3kxRidGMkY1RjgtRi82JVEjeTJGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PC1JImFHNiJJImJHRiRJImNHRiRJImRHRiRJImVHRiRJInJHJSpwcm90ZWN0ZWRHSSJ0R0YkSSN4MUdGKkkjeDJHRipJI3kxR0YqSSN5MkdGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The distinguished curves passes through point (x1, x2, y1, y2, r) at t=0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(distinguished_curve, {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI3gyRidGMkY1RjgtRi82JVEjeTFGJ0YyRjVGOC1GLzYlUSN5MkYnRjJGNUY4LUYvNiVRInJGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NydJI3gxRyUqcHJvdGVjdGVkR0kjeDJHRiRJI3kxR0YkSSN5MkdGJEkickdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">transf_curve:= c-&gt; simplify(eval(PushPullTensor(coord_change_inv, coord_change, [x,y,p,q,z]), {x1=c[1], x2=c[2], y1=c[3], y2=c[4], r=c[5]})):</Text-field>
</Input>
</Group>
<Group labelreference="L13536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dist_curveM2:= transf_curve(PushPullTensor(coord_change, coord_change_inv, distinguished_curve)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">indets(dist_curveM2)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVEiYkYnRjJGNUY4LUYvNiVRImNGJ0YyRjVGOC1GLzYlUSJkRidGMkY1RjgtRi82JVEiZUYnRjJGNUY4LUYvNiVRInBGJ0YyRjVGOC1GLzYlUSJxRidGMkY1RjgtRi82JVEidEYnRjJGNUY4LUYvNiVRInhGJ0YyRjVGOC1GLzYlUSJ5RidGMkY1RjgtRi82JVEiekYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PC1JImFHNiJJImJHRiRJImNHRiRJImRHRiRJImVHRiRJInBHJSpwcm90ZWN0ZWRHSSJxR0YqSSJ0R0YkSSJ4R0YqSSJ5R0YqSSJ6R0Yq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">After transformation, it passes through point (x,y,p,q,z) at t=0</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13532" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eval(dist_curveM2, {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVEieUYnRjJGNUY4LUYvNiVRInBGJ0YyRjVGOC1GLzYlUSJxRidGMkY1RjgtRi82JVEiekYnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjwvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NydJInhHJSpwcm90ZWN0ZWRHSSJ5R0YkSSJwR0YkSSJxR0YkSSJ6R0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">This is the tangent vector to the curve \316\263 whose invariants we are computing</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gamdot:= [1, y[1], p[1], q[1], z[1]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZ2FtZG90RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZYLUZbbzYlLUYsNiVRInBGJ0YvRjJGVEZgb0ZYLUZbbzYlLUYsNiVRInFGJ0YvRjJGVEZgb0ZYLUZbbzYlLUYsNiVRInpGJ0YvRjJGVEZgby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdnYW1kb3RHRig3JyIiIiZJInlHRiY2I0YvJkkicEdGJkYyJkkicUdGJkYyJkkiekdGJkYyNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Second derivative</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gamdotdot:= [0, y[2], p[2], q[2], z[2]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqZ2FtZG90ZG90RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyLUZVNiRRIjJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRldGWC1GW282JS1GLDYlUSJwRidGL0YyRmBvRmNvRlgtRltvNiUtRiw2JVEicUYnRi9GMkZgb0Zjb0ZYLUZbbzYlLUYsNiVRInpGJ0YvRjJGYG9GY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpnYW1kb3Rkb3RHRig3JyIiISZJInlHRiY2IyIiIyZJInBHRiZGMiZJInFHRiZGMiZJInpHRiZGMjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">\316\264 is the distinguished curve</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">deltadot:= eval(diff(dist_curveM2, t), {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpZGVsdGFkb3RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWi1JJm1mcmFjR0YkNigtRiM2Ji1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUZQNiQtRiM2J0ZWLUYjNiotRl9vNiRRIjhGJ0Y5RmJvLUYsNiVRImNGJ0YvRjJGYm9GW29GYm8tRiw2JVEieEYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GIzYmLUZfbzYkUSI0RidGOUZiby1GLDYlUSJlRidGL0YyRjlGOUY5RjktRl9vNiRRIzEyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPUZncC1GIzYoLUZfbzYkUSIyRidGOUZib0ZhcEZib0ZkcEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRmRyLUYjNidGVi1GZ242KC1GIzYmRltvRmJvLUZQNiQtRiM2J0ZWLUYjNipGXnBGYm9GYXBGYm9GW29GYm8tRiw2JVEicEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZZRmVuLUYjNiZGXHFGYm8tRiw2JVEiYUYnRi9GMkY5RjlGOUY5RmJxRmVxRmhxRltyRl1yRmdwLUYjNihGYXJGYm9GYXBGYm9GaXNGOUY5RmRyLUZnbjYoLUYjNiYtRiw2JVEiZEYnRi9GMkZiby1GXG82I0ZhckY5RmFyRmVxRmhxRltyRl1yRmRyLUYjNigtRmduNigtRl9vNiRGZ3FGOUZeb0ZlcUZocUZbckZdckZcdC1GZ242KC1GIzYoRl9xRmJvRltvRmJvRmlzRjlGXm9GZXFGaHFGW3JGXXJGXHQtRiM2Ji1GLDYlUSJxRidGL0YyRmJvRmpyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlkZWx0YWRvdEdGKDcnLCYqKCMiIiIiIzdGMikiIiQjRjIiIiNGMiwmKioiIilGMkkiY0dGKEYyRjRGMkkieEdGJkYyISIiKiYiIiVGMkkiZUdGKEYyRj1GMkY9KihGN0YyRjtGMkY8RjJGPUkiYkdGKCwmKihGMUYyRjRGMiwmKipGOkYyRjtGMkY0RjJJInBHRiZGMkY9KiZGP0YySSJhR0YoRjJGMkYyRj0qKEY3RjJGO0YyRkdGMkY9LCQqKEY2RjJJImRHRihGMilGN0Y2RjJGMiwoI0YyRjVGMioqRlBGMkZARjJGNEYyRkdGMkYyKiZJInFHRiZGMkZCRjJGMjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">deltadotdot:= eval(diff(dist_curveM2, t, t), {t=0})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We choose the distinguished curved \316\264 that is tangent to \316\263 at the point</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13535" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gamdot-deltadot</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNigtSSZtZnJhY0dGJDYoLUYsNiYtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlQtRiM2JC1GLDYnLUZANi1RKiZ1bWludXMwO0YnRjxGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZpbi1GLDYqLUY5NiRRIjhGJ0Y8Rj8tSSNtaUdGJDYlUSJjRicvJSdpdGFsaWNHUSV0cnVlRicvRj1RJ2l0YWxpY0YnRj9GNUY/LUZhbzYlUSJ4RidGZG9GZ29GPC1GQDYtUSgmbWludXM7RidGPEZDRkZGSEZKRkxGTkZQRmhuRmpuLUYsNiYtRjk2JFEiNEYnRjxGPy1GYW82JVEiZUYnRmRvRmdvRjxGPEY8RjwtRjk2JFEjMTJGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0ZFLUZANi1RJyZwbHVzO0YnRjxGQ0ZGRkhGSkZMRk5GUEZobkZqbi1GLDYoLUY5NiRRIjJGJ0Y8Rj9GYG9GP0Zpb0Y8RmRxLUY5NiRGXHFGPEY8LUZANi1RIixGJ0Y8RkMvRkdGZm9GSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRiw2J0Zlbi1GYW82JVEiYkYnRmRvRmdvRmRxLUklbXN1YkdGJDYlLUZhbzYlUSJ5RidGZG9GZ29GXHIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y8Rl5yLUYsNigtRjE2KC1GLDYmRjVGPy1GIzYkLUYsNidGZW4tRiw2KkZdb0Y/RmBvRj9GNUY/LUZhbzYlUSJwRidGZG9GZ29GPEZkcS1GLDYmRmFwRj8tRmFvNiVRImFGJ0Zkb0Znb0Y8RjxGPEY8RmdwRmpwRl1xRmBxRmJxRmRxLUYsNihGaXFGP0Zgb0Y/Rl50RjxGZHEtRmpyNiVGXnRGXHJGX3NGPEZeci1GLDYnRmVuLUYxNigtRiw2Ji1GYW82JVEiZEYnRmRvRmdvRj8tRjY2I0ZpcUY8RmlxRmpwRl1xRmBxRmJxRmRxLUZqcjYlLUZhbzYlUSJxRidGZG9GZ29GXHJGX3NGPEZeci1GLDYrRmVuLUYxNihGXHJGOEZqcEZdcUZgcUZicUZccC1GMTYoLUYsNihGZHBGP0Y1Rj9GXnRGPEY4RmpwRl1xRmBxRmJxRlxwLUYsNiZGZ3VGP0ZmckY8RmRxLUZqcjYlLUZhbzYlUSJ6RidGZG9GZ29GXHJGX3NGPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUY8RjwvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NycsKCooIyIiIiIjN0YmKSIiJCNGJiIiI0YmLCYqKiIiKUYmSSJjRzYiRiZGKEYmSSJ4RyUqcHJvdGVjdGVkR0YmISIiKiYiIiVGJkkiZUdGMEYmRjNGJkYmKihGK0YmRi9GJkYxRiZGJkYmRiYsJkkiYkdGMEYzJkkieUdGMjYjRiZGJiwoKihGJUYmRihGJiwmKipGLkYmRi9GJkYoRiZJInBHRjJGJkYzKiZGNUYmSSJhR0YwRiZGJkYmRiYqKEYrRiZGL0YmRkFGJkYmJkZBRjxGJiwmKihGKkYmSSJkR0YwRiYpRitGKkYmRjMmSSJxR0YyRjxGJiwqI0YmRilGMyoqRk1GJkY2RiZGKEYmRkFGJkYzKiZGS0YmRjlGJkYzJkkiekdGMkY8RiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">align_gam_delta:= solve(gamdot-map(i-&gt;lambda*i, deltadot), {a,b,c,d,e,lambda})</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEwYWxpZ25fZ2FtX2RlbHRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYjNiYtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUZfbzYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRiM2JkZeb0Ziby1GUDYkLUYjNigtRiM2Ji1GLDYlUSJxRidGL0YyRmJvLUZpbzYlLUYsNiVRInlGJ0YvRjJGXnBGYXBGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHFGW3AtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZncUZpcS1GaW82JS1GLDYlUSJ6RidGL0YyRl5wRmFwRjlGOUY5LyUubGluZXRoaWNrbmVzc0dGYHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSJiRidGL0YyRlktRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZ3FGaXEtRmduNihGX3FGZHBGYnJGZHJGZ3JGaXJGOUY5RltzLUYjNiYtRiw2JVEiY0YnRi9GMkZZRl90RjlGW3MtRiM2Ji1GLDYlUSJkRidGL0YyRlktRiM2JUZocy1GZ242KC1GIzYmLUZcbzYjLUZfbzYkUSIyRidGOUZiby1GaW82JUZccUZecEZhcEY5RmRwRmJyRmRyRmdyRmlyRjlGOUZbcy1GIzYmLUYsNiVRImVGJ0YvRjJGWS1GIzYlRmhzLUZnbjYoRltvRmRwRmJyRmRyRmdyRmlyRjlGOUZbcy1GIzYmLUYsNiVRKSZsYW1iZGE7RicvRjBGPUY5RlktRiM2KUZocy1GIzYoRl5vRmJvRlxxRmJvRl9xRjlGanEtRiM2JkZeb0Zib0ZbcEY5RmRxLUYjNiZGXm9GYm9GXXJGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STBhbGlnbl9nYW1fZGVsdGFHRig8KC9JImFHRigsJCoqIyIiIiIiJEY0KUY1I0Y0IiIjRjQmSSJwR0YmNiNGNEY0LCgqJkkicUdGJkY0JkkieUdGJkY7RjRGNEY6RjQmSSJ6R0YmRjshIiJGQ0Y0L0kiYkdGKCwkKihGM0Y0Rj9GNEY8RkNGQy9JImNHRihGSS9JImRHRigsJCoqRjNGNClGOEY3RjQmRj5GO0Y0RjxGQ0ZDL0kiZUdGKCwkKihGM0Y0RjZGNEY8RkNGQy9JJ2xhbWJkYUdGKCwoKihGNUY0Rj5GNEY/RjRGQyomRjVGNEY6RjRGQyomRjVGNEZBRjRGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gamdot2:=eval(gamdot, align_gam_delta)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoZ2FtZG90MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEieUYnRi9GMkZULyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWC1GW282JS1GLDYlUSJwRidGL0YyRlRGYG9GWC1GW282JS1GLDYlUSJxRidGL0YyRlRGYG9GWC1GW282JS1GLDYlUSJ6RidGL0YyRlRGYG8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShnYW1kb3QyR0YoNyciIiImSSJ5R0YmNiNGLyZJInBHRiZGMiZJInFHRiZGMiZJInpHRiZGMjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">deltadot2:= factor(eval(map(i-&gt;lambda*i, deltadot), align_gam_delta))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqZGVsdGFkb3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ5RidGL0YyRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZYLUZbbzYlLUYsNiVRInBGJ0YvRjJGVEZgb0ZYLUZbbzYlLUYsNiVRInFGJ0YvRjJGVEZgb0ZYLUZbbzYlLUYsNiVRInpGJ0YvRjJGVEZgby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpkZWx0YWRvdDJHRig3JyIiIiZJInlHRiY2I0YvJkkicEdGJkYyJkkicUdGJkYyJkkiekdGJkYyNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">deltadotdot2:= factor(eval(map(i-&gt;lambda^2*i, deltadotdot), align_gam_delta))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1kZWx0YWRvdGRvdDJHRig3JywkKigjIiIiIiIqRjIsNCoqIiNhRjJJImNHRihGMilJInFHRiYiIiNGMikmSSJ5R0YmNiNGMkY6RjIhIiIqKEY6RjIpJkY5Rj4iIiRGMilGQyNGMkY6RjJGMiosIiQzIkYyRjdGMkkicEdGJkYyRjlGMkY8RjJGPyosRkdGMkY3RjJGOUYyRjxGMiZJInpHRiZGPkYyRjIqKEY2RjJGN0YyKUZIRjpGMkY/KipGR0YyRjdGMkZIRjJGSkYyRjIqKEY2RjJGN0YyKUZKRjpGMkY/KihGM0YyRjxGMkZCRjJGPyomRjNGMiZGSEY+RjJGMkYyLCgqJkY5RjJGPEYyRjJGSEYyRkpGP0Y/Rj8sJCooI0YyRkNGMiw0KioiIz1GMkY3RjJGOEYyKUY8RkNGMkY/KiwiI09GMkY3RjJGSEYyRjlGMkY7RjJGPyosRmhuRjJGN0YyRjlGMkY7RjJGSkYyRjIqKkY6RjJGREYyRlNGMilGQkY6RjJGMioqRmVuRjJGN0YyRk1GMkY8RjJGPyosRmhuRjJGN0YyRkhGMkY8RjJGSkYyRjIqKkZlbkYyRjdGMkY8RjJGUEYyRj8qJkY7RjJGQkYyRj8qKEZDRjJGPEYyRlNGMkY/RjJGVEY/Rj8sJCooRjFGMiw0KixGNkYyRjdGMkY4RjJGU0YyRjtGMkYyKi5GR0YyRjdGMkZIRjJGOUYyRlNGMkY8RjJGMiouRkdGMkY3RjJGOUYyRlNGMkY8RjJGSkYyRj8qKEY6RjJGREYyRmZuRjJGMioqRjZGMkY3RjJGTUYyRlNGMkYyKixGR0YyRjdGMkZIRjJGU0YyRkpGMkY/KipGNkYyRjdGMkZTRjJGUEYyRjIqKkYzRjJGPEYyRlNGMkZCRjJGPyomRjNGMilGU0Y6RjJGMkYyRlRGP0YyLCQqKEZYRjIsNCosRmVuRjJGN0YyRjhGMkZCRjJGO0YyRjIqLkZobkYyRjdGMkZIRjJGOUYyRkJGMkY8RjJGMiouRmhuRjJGN0YyRjlGMkZCRjJGPEYyRkpGMkY/KipGZW5GMkY3RjJGTUYyRkJGMkYyKixGaG5GMkY3RjJGSEYyRkJGMkZKRjJGPyoqRmVuRjJGN0YyRkJGMkZQRjJGMiooRjpGMkZERjJGO0YyRjIqJkY8RjJGW29GMkY/KihGQ0YyRlNGMkZCRjJGP0YyRlRGP0YyLCQqKEYxRjIsPCosRjZGMkY3RjJGOEYyRjtGMkZKRjJGPyoqRjpGMkZERjJGSEYyRkFGMkYyKiwiIidGMkZERjJGU0YyRltvRjJGOUYyRjIqLkZHRjJGN0YyRkhGMkY5RjJGPEYyRkpGMkY/KixGR0YyRjdGMkY5RjJGPEYyRlBGMkYyKipGNkYyRjdGMkZNRjJGSkYyRj8qKkZHRjJGN0YyRkhGMkZQRjJGMiooRjZGMkY3RjIpRkpGQ0YyRj8qKiIjN0YyRjlGMkZCRjJGO0YyRj8qKkZlbkYyRkhGMkZCRjJGPEYyRj8qKkZlbkYyRjlGMkZTRjJGPEYyRj8qKkYzRjJGPEYyRkJGMkZKRjJGMiooRjNGMkZTRjJGSkYyRjJGMkZURj9GPzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we take the difference of second derivatives mod contact</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13529" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">contact:= evalDG(dz- p*dx - q*dy)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUShjb250YWN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNiktRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUYvNiVRInBGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZhby1GLzYlUSNkeEYnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYG9GYm8tSShtZmVuY2VkR0YkNiQtRiw2KEZqbi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmBvL0ZRUSwwLjMzMzMzMzNlbUYnRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcEZccUY8LUY5Ni1RKCZtaW51cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUYsNiYtRi82JVEicUYnRjJGNUZdby1GLzYlUSNkeUYnRjJGNUY8LUYsNihGaG9GW3AtRl9wNiQtRiw2KEZlcUZjcEZocUZpcEZccUY8RjxGaXBGXHFGPC1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRktGWUZlbi1GIzYkLUYvNiVRI2R6RidGMkY1LUYsNihGaG9GW3AtRl9wNiQtRiw2JkZmckZpcEZccUY8RjxGaXBGXHFGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RltwLUZfcDYkLUYsNiYtRl9wNiYtRiw2KC1GX3A2Ji1GLDYqLUkjbXNHRiQ2I1ElZm9ybUYnRmNwLUYvNiVRI00yRidGMkY1RmNwLUkjbW5HRiQ2JFEiMUYnRjxGaXBGXHFGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwLUZfcDYmLUYsNiotRl9wNiYtRiw2KC1GX3A2Ji1GLDYmRmd0RmlwRlxxRjxGPEZbdUZedUZjcC1GLDYnRlZGam5GaXBGXHFGPEZpcEZccUY8RjxGW3VGXnVGY3AtRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUZodDYkUSIyRidGPEZpcEZccUY8RjxGW3VGXnVGY3AtRiw2J0ZWRmVxRmlwRlxxRjxGaXBGXHFGPEY8Rlt1Rl51RmNwLUZfcDYmLUYsNigtRl9wNiYtRiw2Ji1GaHQ2JFEiNUYnRjxGaXBGXHFGPEY8Rlt1Rl51RmNwRmd0RmlwRlxxRjxGPEZbdUZedUZpcEZccUY8RjxGW3VGXnVGaXBGXHFGPEY8Rlt1Rl51RmlwRlxxRjxGPEZpcEZccUY8RjxGX3M=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShjb250YWN0R0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2KC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1JI21pR0YwNiNRInBGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkA2I1EjZHhGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSJwR0YmSSNkeEc2Iy9JJ19sb2NhbEdGJkkyX24xMzk5NTk1NDM0NTUzOTJHRigtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GQDYjUSJxRihGQy1GQDYjUSNkeUYoLUZKNiM3Iy1GLzYkRmpuLUZKNiM3Iy1GUzYkSSJxR0YmSSNkeUc2Iy9GWUkyX24xMzk5NTkxMzYwNjIwNDhHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GQDYjUSNkekYoLUZKNiM3Iy1GLzYkRmZwLUZKNiM3Iy1GUzYjSSNkekc2Iy9GWUkyX24xMzk5NTkxNzg2MjY2MjRHRigtRko2IzcjLUkkX0RHR0YoNiM3JDclUSVmb3JtRihJI00yR0YoIiIiNyU3JDcjRmFyLCRGVSEiIjckNyMiIiMsJEZccEZmcjckNyMiIiZGYXJGaXE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">hook_contact:= a -&gt; Hook(evalDG(add(a[i]*DGvector(i), i=1..5)), contact):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13594" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">kgamdot:=factor(map(i-&gt;rhs(op(solve(hook_contact(gamdotdot - deltadotdot2 - map(i-&gt;k*i, gamdot)), {k})))*i, gamdot))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoa2dhbWRvdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZaLUkmbWZyYWNHRiQ2KC1GIzY2LUYjNiotSSNtbkdGJDYkUSI2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVvLUYsNiVRImNGJ0YvRjJGYW8tSSVtc3VwR0YkNiUtRiw2JVEicUYnRi9GMi1GXm82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUkobXN1YnN1cEdGJDYnLUYsNiVRInlGJ0YvRjItRl5vNiRRIjFGJ0Y5RmBwRmNwLyUvc3Vic2NyaXB0c2hpZnRHRmVwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW4tRiM2LC1GXm82JFEjMTJGJ0Y5RmFvRmdvRmFvLUYsNiVRInBGJ0YvRjJGYW9GXXBGYW8tSSVtc3ViR0YkNiVGaXBGXHFGX3FGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW4tRiM2LEZmcUZhb0Znb0Zhb0ZdcEZhb0ZcckZhby1GXXI2JS1GLDYlUSJ6RidGL0YyRlxxRl9xRjlGYXEtRiM2KEZdb0Zhb0Znb0Zhby1GW3A2JUZpcUZgcEZjcEY5Rl9yLUYjNipGZnFGYW9GZ29GYW9GaXFGYW9GZHJGOUZhcS1GIzYoRl1vRmFvRmdvRmFvLUZncDYnRmZyRlxxRmBwRmNwRl9xRjlGX3ItRiM2JkZdcEZhby1GXXI2JUZpcEZgcEZfcUY5Rl9yLUYjNiZGXHJGYW8tRl1yNiVGXXBGXHFGX3FGOUZfci1GXXI2JUZpcUZccUZfcUZhcS1GXXI2JUZmckZgcEZfcUY5LUYjNigtRiM2JkZdcEZhb0ZcckY5RmFxRmlxRl9yRmRyRjkvJS5saW5ldGhpY2tuZXNzR0ZecS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZndC8lKWJldmVsbGVkR0Y9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZkby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYlRlYtRmduNigtRiM2Ji1GUDYkRmluRjlGYW9GXHJGOUZfdEZjdEZldEZodEZqdEY5Rlx1LUYjNiVGVi1GZ242KC1GIzYmRmh1RmFvRlt0RjlGX3RGY3RGZXRGaHRGanRGOUZcdS1GIzYlRlYtRmduNigtRiM2JkZodUZhb0Zpc0Y5Rl90RmN0RmV0Rmh0Rmp0RjlGXHUtRiM2JUZWLUZnbjYoLUYjNiZGaHVGYW9GZHJGOUZfdEZjdEZldEZodEZqdEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShrZ2FtZG90R0YoNycsJComLDYqKiIiJyIiIkkiY0dGKEY0KUkicUdGJiIiI0Y0KSZJInlHRiY2I0Y0RjhGNEY0KiwiIzdGNEY1RjRJInBHRiZGNEY3RjRGOkY0RjQqLEY+RjRGNUY0RjdGNEY6RjQmSSJ6R0YmRjxGNCEiIiooRjNGNEY1RjQpRj9GOEY0RjQqKkY+RjRGNUY0Rj9GNEZBRjRGQyooRjNGNEY1RjQpRkFGOEY0RjQqJkY3RjQmRjs2I0Y4RjRGQyomJkY3RjxGNEY6RjRGQyZGP0Y8RkMmRkJGS0Y0RjQsKComRjdGNEY6RjRGNEY/RjRGQUZDRkNGQywkKihGMUY0RlBGQ0Y6RjRGQywkKihGMUY0RlBGQ0ZORjRGQywkKihGMUY0RlBGQ0ZNRjRGQywkKihGMUY0RlBGQ0ZBRjRGQzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L13591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">second_jet_difference:= factor(eval(gamdotdot - deltadotdot2 - kgamdot))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STZzZWNvbmRfamV0X2RpZmZlcmVuY2VHRig3JywkKigjIiIiIiIqRjIsKiooIiIjRjIpJkkicUdGJjYjRjIiIiRGMilGOyNGMkY2RjJGMiooRjNGMkY5RjImSSJ5R0YmNiNGNkYyISIiKigiIz1GMiZGQEY6RjJGOEYyRkIqJkYzRjImSSJ6R0YmRkFGMkYyRjIsKComRjlGMkZFRjJGMkkicEdGJkYyJkZIRjpGQkZCRjIsJCooI0YyRjtGMiwuKipGNkYyRjxGMiZGS0Y6RjIpRjhGNkYyRjIqKCIiJUYyKUZFRjZGMkY4RjJGQiooRjtGMkZLRjJGP0YyRjIqKCIiJ0YyRkVGMkZSRjJGQiooRjtGMkZFRjJGR0YyRjIqKEY7RjJGP0YyRkxGMkZCRjJGSUZCRjIsJCooRjFGMiwwKihGNkYyRjxGMilGRUY7RjJGMioqRjNGMkY5RjJGUkYyRj9GMkYyKipGM0YyRjlGMiZGS0ZBRjJGRUYyRkIqKEYzRjJGS0YyRl1vRjJGQiomRkRGMilGUkY2RjJGMiooRjNGMkZSRjJGR0YyRkIqKEYzRjJGXW9GMkZMRjJGMkYyRklGQkZCLCQqKEZPRjIsMCooRjZGMkY8RjJGVkYyRjIqKkY7RjJGOUYyRjhGMkY/RjJGMioqRjtGMkY5RjImRjlGQUYyRkVGMkZCKihGNkYyRkVGMkZTRjJGMiooRjtGMkZLRjJGaW9GMkZCKihGO0YyRjhGMkZHRjJGQiooRjtGMkZpb0YyRkxGMkYyRjJGSUZCRkIsJCoqRjFGMkY8RjIsMiosRlVGMkY8RjJGOUYyRjhGMkZWRjJGMiosRllGMkY8RjJGS0YyRjhGMkZFRjJGMiosRllGMkY8RjJGOUYyRlJGMkZFRjJGMiosRjtGMkY8RjJGOUYyRkVGMkZHRjJGQiosRjtGMkY8RjJGOUYyRj9GMkZMRjJGMiooRjZGMkZLRjJGN0YyRkIqKkZZRjJGUkYyRlNGMkY5RjJGQioqRjtGMkY8RjJGS0YyRkdGMkZCRjJGSUZCRkI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We obtain the vector that defines the invariant line in contact distribution</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13534" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">V:= evalDG(add(second_jet_difference[i]*DGvector(i), i=1..5))</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It lies in contact distribution</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13533" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(second_jet_difference[1]*p + second_jet_difference[2]*q - second_jet_difference[5])</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13979" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L16215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We get [\317\222_X]</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L13989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pointW_2ndjet:= [second_jet_difference[1], second_jet_difference[4], second_jet_difference[2], second_jet_difference[3]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEucG9pbnRXXzJuZGpldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1JJm1mcmFjR0YkNigtRiM2Ki1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdby1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJxRidGL0YyLUZmbjYkUSIxRidGOS1GZm42JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1wRmluLUkmbXNxcnRHRiQ2I0Zob0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRiM2KC1GZm42JFEiOUYnRjlGaW5GYm9GaW4tSSVtc3ViR0YkNiUtRiw2JVEieUYnRi9GMkZlbkZecEY5RmNwLUYjNigtRmZuNiRRIzE4RidGOUZpbi1GX3E2JUZhcUZlb0ZecEZpbi1GX3E2JUZib0Zlb0ZecEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmcEZocC1GIzYmRltxRmluLUZfcTYlLUYsNiVRInpGJ0YvRjJGZW5GXnBGOUY5LUYjNiZGW3FGaW4tRlA2JC1GIzYoLUYjNiZGYm9GaW5GaXFGOUZdci1GLDYlUSJwRidGL0YyRmNwLUZfcTYlRmRyRmVvRl5wRjlGOUY5LyUubGluZXRoaWNrbmVzc0dGZ28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmZwRmhwLUZVNigtRiM2MC1GIzYoRmVuRmluRmBwRmluLUZgbzYnRmFxRmVvRmVuRltwRl5wRjlGXXItRiM2KkZob0ZpbkZib0ZpbkZbckZpbkZecUY5RmNwLUYjNipGaG9GaW5GYm9GaW4tRl9xNiVGYm9GZW5GXnBGaW5GaXFGOUZdci1GIzYoRmVuRmluRmlxRmluLUZgbzYnRmJvRmVvRmVuRltwRl5wRjlGY3AtRiM2KEZob0ZpbkZfc0ZpbkZkdUY5RmNwLUYjNihGaG9GaW5GW3JGaW5GYnJGOUZdci1GIzYoRmhvRmluRmR1RmluRmJzRjlGOS1GIzYmRmhvRmluRmlyRjlGZHNGZnNGaXNGW3RGOUZddC1GVTYoLUYjNi4tRiM2KkZlbkZpbkZgcEZpbi1GX3E2JUZfc0Zlb0ZecEZpbkZodUY5RmNwLUYjNigtRmZuNiRRIjRGJ0Y5RmluRl51RmluRltyRjlGXXItRiM2KEZob0ZpbkZfc0ZpbkZecUY5RmNwLUYjNigtRmZuNiRRIjZGJ0Y5RmluRmlxRmluRmh2RjlGXXItRiM2KEZob0ZpbkZpcUZpbkZickY5RmNwLUYjNihGaG9GaW5GXnFGaW5GYnNGOUY5RmB2RmRzRmZzRmlzRlt0Rl10LUYjNiVGZXQtRlU2KC1GIzYwLUYjNihGZW5GaW5GYHBGaW4tRmBvNidGYXFGZW9GaG9GW3BGXnBGOUZdci1GIzYqRltxRmluRmJvRmluRmh2RmluRl5xRjlGY3AtRiM2KkZbcUZpbkZib0Zpbi1GX3E2JUZfc0ZlbkZecEZpbkZpcUY5RmNwLUYjNihGW3FGaW5GX3NGaW5GaHhGOUZdci1GIzYmRmZxRmluLUZgbzYnRl9zRmVvRmVuRltwRl5wRjlGY3AtRiM2KEZbcUZpbkZodkZpbkZickY5Rl1yLUYjNihGW3FGaW5GaHhGaW5GYnNGOUY5RmdyRmRzRmZzRmlzRlt0RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS5wb2ludFdfMm5kamV0R0YoNyYsJCooIyIiIiIiKkYyLCoqKCIiI0YyKSZJInFHRiY2I0YyIiIkRjIpRjsjRjJGNkYyRjIqKEYzRjJGOUYyJkkieUdGJjYjRjZGMiEiIiooIiM9RjImRkBGOkYyRjhGMkZCKiZGM0YyJkkiekdGJkZBRjJGMkYyLCgqJkY5RjJGRUYyRjJJInBHRiZGMiZGSEY6RkJGQkYyLCQqKCNGMkY7RjIsMCooRjZGMkY8RjIpRkVGNkYyRjIqKkY7RjJGOUYyRjhGMkY/RjJGMioqRjtGMkY5RjImRjlGQUYyRkVGMkZCKihGNkYyRkVGMilGOEY2RjJGMiooRjtGMkZLRjJGVUYyRkIqKEY7RjJGOEYyRkdGMkZCKihGO0YyRlVGMkZMRjJGMkYyRklGQkZCLCQqKEZPRjIsLioqRjZGMkY8RjImRktGOkYyRldGMkYyKigiIiVGMkZSRjJGOEYyRkIqKEY7RjJGS0YyRj9GMkYyKigiIidGMkZFRjJGaW5GMkZCKihGO0YyRkVGMkZHRjJGMiooRjtGMkY/RjJGTEYyRkJGMkZJRkJGMiwkKihGMUYyLDAqKEY2RjJGPEYyKUZFRjtGMkYyKipGM0YyRjlGMkZpbkYyRj9GMkYyKipGM0YyRjlGMiZGS0ZBRjJGRUYyRkIqKEYzRjJGS0YyRmhvRjJGQiomRkRGMilGaW5GNkYyRjIqKEYzRjJGaW5GMkZHRjJGQiooRjNGMkZob0YyRkxGMkYyRjJGSUZCRkI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L13282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
